Identification of MHD compressible modes in interstellar plasma with synchrotron emission polarization

We provide a procedure for identification of dominating compressible and Alfvenic MHD modes or isotropic turbulence in synchrotron emission polarization maps of Galactic objects. The results for the region of North Galactic Pole, Orion molecular cloud complex and the star-forming complex Cygnus X are presented.

==> anc/parameter_space_scanning/results/alf.txt <==
1	0.5	20.	0.1	0.25	-0.813052	0.89659

2	0.5	20.	0.1	0.5	-0.582411	0.629942

3	0.5	20.	0.1	1.	-0.324933	0.217088

4	0.5	20.	0.1	2.	-0.126307	0.0442264

5	0.5	20.	0.1	4.	0.0167124	0.00630729

6	0.5	20.	0.3	0.25	-0.434487	0.479136

7	0.5	20.	0.3	0.5	-0.31319	0.333273

8	0.5	20.	0.3	1.	-0.173861	0.127987

9	0.5	20.	0.3	2.	-0.0582985	0.0317094

10	0.5	20.	0.3	4.	0.0351086	0.00601378

11	0.5	20.	0.5	0.25	-0.234355	0.266365

12	0.5	20.	0.5	0.5	-0.166409	0.190686

13	0.5	20.	0.5	1.	-0.0858404	0.0786606

14	0.5	20.	0.5	2.	-0.0150106	0.0227557

15	0.5	20.	0.5	4.	0.0481266	0.00577989

16	0.5	20.	0.7	0.25	-0.13875	0.174231

17	0.5	20.	0.7	0.5	-0.0941697	0.126352

18	0.5	20.	0.7	1.	-0.0405707	0.0539733

19	0.5	20.	0.7	2.	0.00808007	0.0172228

20	0.5	20.	0.7	4.	0.054777	0.00541384

21	0.5	20.	0.9	0.25	-0.0856029	0.1258

22	0.5	20.	0.9	0.5	-0.0533749	0.0918013

23	0.5	20.	0.9	1.	-0.0143683	0.0399573

24	0.5	20.	0.9	2.	0.0217562	0.013594

25	0.5	20.	0.9	4.	0.0583902	0.00500815

26	0.5	35.	0.1	0.25	-0.931048	0.39297

27	0.5	35.	0.1	0.5	-0.79046	0.551886

28	0.5	35.	0.1	1.	-0.511045	0.354435

29	0.5	35.	0.1	2.	-0.19214	0.115139

30	0.5	35.	0.1	4.	0.119721	0.0235635

31	0.5	35.	0.3	0.25	-0.664606	0.400457

32	0.5	35.	0.3	0.5	-0.540057	0.436903

33	0.5	35.	0.3	1.	-0.327588	0.260387

34	0.5	35.	0.3	2.	-0.0879691	0.0918444

35	0.5	35.	0.3	4.	0.157483	0.0229083

36	0.5	35.	0.5	0.25	-0.377684	0.269404

37	0.5	35.	0.5	0.5	-0.295451	0.285133

38	0.5	35.	0.5	1.	-0.155985	0.174776

39	0.5	35.	0.5	2.	0.00816215	0.0688608

40	0.5	35.	0.5	4.	0.190105	0.0214708

41	0.5	35.	0.7	0.25	-0.206108	0.186452

42	0.5	35.	0.7	0.5	-0.149277	0.197558

43	0.5	35.	0.7	1.	-0.0518065	0.124986

44	0.5	35.	0.7	2.	0.0675959	0.0538757

45	0.5	35.	0.7	4.	0.209746	0.0200074

46	0.5	35.	0.9	0.25	-0.102033	0.137714

47	0.5	35.	0.9	0.5	-0.0600429	0.14641

48	0.5	35.	0.9	1.	0.0126953	0.0949744

49	0.5	35.	0.9	2.	0.104879	0.0441167

50	0.5	35.	0.9	4.	0.22195	0.0188578

51	0.5	50.	0.1	0.25	-0.946836	0.301239

52	0.5	50.	0.1	0.5	-0.840873	0.436108

53	0.5	50.	0.1	1.	-0.574626	0.436348

54	0.5	50.	0.1	2.	-0.124567	0.237191

55	0.5	50.	0.1	4.	0.463442	0.0740581

56	0.5	50.	0.3	0.25	-0.782604	0.381136

57	0.5	50.	0.3	0.5	-0.656522	0.481866

58	0.5	50.	0.3	1.	-0.390829	0.392382

59	0.5	50.	0.3	2.	0.0038025	0.199446

60	0.5	50.	0.3	4.	0.513437	0.0697826

61	0.5	50.	0.5	0.25	-0.473312	0.339059

62	0.5	50.	0.5	0.5	-0.364746	0.401443

63	0.5	50.	0.5	1.	-0.14972	0.308538

64	0.5	50.	0.5	2.	0.161337	0.159025

65	0.5	50.	0.5	4.	0.575158	0.0630275

66	0.5	50.	0.7	0.25	-0.225792	0.262099

67	0.5	50.	0.7	0.5	-0.141806	0.311127

68	0.5	50.	0.7	1.	0.0257094	0.243049

69	0.5	50.	0.7	2.	0.274332	0.132122

70	0.5	50.	0.7	4.	0.622012	0.0582956

71	0.5	50.	0.9	0.25	-0.0554333	0.20342

72	0.5	50.	0.9	0.5	0.0101644	0.245081

73	0.5	50.	0.9	1.	0.143942	0.198274

74	0.5	50.	0.9	2.	0.350599	0.114753

75	0.5	50.	0.9	4.	0.655239	0.0552301

76	0.5	65.	0.1	0.25	-0.921261	0.473207

77	0.5	65.	0.1	0.5	-0.763197	0.61576

78	0.5	65.	0.1	1.	-0.398349	0.608865

79	0.5	65.	0.1	2.	0.316651	0.482591

80	0.5	65.	0.1	4.	1.60307	0.262176

81	0.5	65.	0.3	0.25	-0.811384	0.564554

82	0.5	65.	0.3	0.5	-0.623285	0.728779

83	0.5	65.	0.3	1.	-0.204444	0.66493

84	0.5	65.	0.3	2.	0.525989	0.446081

85	0.5	65.	0.3	4.	1.70873	0.2284

86	0.5	65.	0.5	0.25	-0.520559	0.648296

87	0.5	65.	0.5	0.5	-0.311528	0.782328

88	0.5	65.	0.5	1.	0.119688	0.650551

89	0.5	65.	0.5	2.	0.812635	0.401342

90	0.5	65.	0.5	4.	1.88239	0.202724

91	0.5	65.	0.7	0.25	-0.19115	0.60515

92	0.5	65.	0.7	0.5	0.0040975	0.730108

93	0.5	65.	0.7	1.	0.405048	0.601384

94	0.5	65.	0.7	2.	1.04358	0.367392

95	0.5	65.	0.7	4.	2.02752	0.187568

96	0.5	65.	0.9	0.25	0.0839184	0.52426

97	0.5	65.	0.9	0.5	0.256091	0.654524

98	0.5	65.	0.9	1.	0.620342	0.554008

99	0.5	65.	0.9	2.	1.21181	0.343671

100	0.5	65.	0.9	4.	2.13474	0.177953

101	0.5	80.	0.1	0.25	-0.698024	1.91853

102	0.5	80.	0.1	0.5	0.147085	2.98175

103	0.5	80.	0.1	1.	1.81228	2.65387

104	0.5	80.	0.1	2.	4.79895	1.95505

105	0.5	80.	0.1	4.	10.399	1.42845

106	0.5	80.	0.3	0.25	-0.538801	2.4288

107	0.5	80.	0.3	0.5	0.331113	3.29267

108	0.5	80.	0.3	1.	2.21156	3.00399

109	0.5	80.	0.3	2.	5.58104	2.17047

110	0.5	80.	0.3	4.	11.6121	1.40256

111	0.5	80.	0.5	0.25	-0.222784	3.1112

112	0.5	80.	0.5	0.5	0.821193	3.95985

113	0.5	80.	0.5	1.	3.03993	3.44145

114	0.5	80.	0.5	2.	6.79249	2.29119

115	0.5	80.	0.5	4.	13.0416	1.33384

116	0.5	80.	0.7	0.25	0.239195	3.73926

117	0.5	80.	0.7	0.5	1.44248	4.48992

118	0.5	80.	0.7	1.	3.90085	3.69829

119	0.5	80.	0.7	2.	7.85336	2.31591

120	0.5	80.	0.7	4.	14.1276	1.26694

121	0.5	80.	0.9	0.25	0.741917	4.12123

122	0.5	80.	0.9	0.5	2.03973	4.80069

123	0.5	80.	0.9	1.	4.63187	3.8246

124	0.5	80.	0.9	2.	8.672	2.30493

125	0.5	80.	0.9	4.	14.9031	1.21454

126	1.	20.	0.1	0.25	-0.921144	0.26938

127	1.	20.	0.1	0.5	-0.821922	0.397015

128	1.	20.	0.1	1.	-0.625637	0.241517

129	1.	20.	0.1	2.	-0.420941	0.0660546

130	1.	20.	0.1	4.	-0.241086	0.0106919

131	1.	20.	0.3	0.25	-0.497104	0.176542

132	1.	20.	0.3	0.5	-0.439259	0.213459

133	1.	20.	0.3	1.	-0.33548	0.1278

134	1.	20.	0.3	2.	-0.225774	0.0384011

135	1.	20.	0.3	4.	-0.126885	0.00724689

136	1.	20.	0.5	0.25	-0.269167	0.0987714

137	1.	20.	0.5	0.5	-0.236999	0.118688

138	1.	20.	0.5	1.	-0.178902	0.0731561

139	1.	20.	0.5	2.	-0.115803	0.0236677

140	1.	20.	0.5	4.	-0.057105	0.00514804

141	1.	20.	0.7	0.25	-0.161488	0.0645809

142	1.	20.	0.7	0.5	-0.140476	0.0776403

143	1.	20.	0.7	1.	-0.102359	0.0485329

144	1.	20.	0.7	2.	-0.0604117	0.0163421

145	1.	20.	0.7	4.	-0.0205699	0.00393293

146	1.	20.	0.9	0.25	-0.102001	0.0465955

147	1.	20.	0.9	0.5	-0.0868455	0.0560574

148	1.	20.	0.9	1.	-0.0592875	0.0352983

149	1.	20.	0.9	2.	-0.0287498	0.0121659

150	1.	20.	0.9	4.	0.000673495	0.00314896

151	1.	35.	0.1	0.25	-0.972577	0.0981068

152	1.	35.	0.1	0.5	-0.934719	0.171046

153	1.	35.	0.1	1.	-0.821488	0.198974

154	1.	35.	0.1	2.	-0.626396	0.097847

155	1.	35.	0.1	4.	-0.398498	0.0241878

156	1.	35.	0.3	0.25	-0.710867	0.118352

157	1.	35.	0.3	0.5	-0.668445	0.176041

158	1.	35.	0.3	1.	-0.56581	0.160811

159	1.	35.	0.3	2.	-0.412735	0.0733801

160	1.	35.	0.3	4.	-0.238516	0.0193216

161	1.	35.	0.5	0.25	-0.409337	0.0824391

162	1.	35.	0.5	0.5	-0.380275	0.118643

163	1.	35.	0.5	1.	-0.312254	0.105372

164	1.	35.	0.5	2.	-0.211329	0.0496342

165	1.	35.	0.5	4.	-0.0930217	0.0146183

166	1.	35.	0.7	0.25	-0.228068	0.0573687

167	1.	35.	0.7	0.5	-0.207901	0.0821436

168	1.	35.	0.7	1.	-0.160856	0.0731083

169	1.	35.	0.7	2.	-0.0902685	0.0357022

170	1.	35.	0.7	4.	-0.00486061	0.0115988

171	1.	35.	0.9	0.25	-0.11826	0.0424296

172	1.	35.	0.9	0.5	-0.103357	0.0606796

173	1.	35.	0.9	1.	-0.0685862	0.0542275

174	1.	35.	0.9	2.	-0.0158844	0.0272593

175	1.	35.	0.9	4.	0.0497104	0.00963674

176	1.	50.	0.1	0.25	-0.980476	0.0839099

177	1.	50.	0.1	0.5	-0.949673	0.132204

178	1.	50.	0.1	1.	-0.863893	0.157365

179	1.	50.	0.1	2.	-0.683076	0.118878

180	1.	50.	0.1	4.	-0.399746	0.0466149

181	1.	50.	0.3	0.25	-0.82587	0.109346

182	1.	50.	0.3	0.5	-0.786227	0.167346

183	1.	50.	0.3	1.	-0.683229	0.175677

184	1.	50.	0.3	2.	-0.4978	0.109014

185	1.	50.	0.3	4.	-0.236393	0.0407391

186	1.	50.	0.5	0.25	-0.512481	0.100652

187	1.	50.	0.5	0.5	-0.476552	0.14912

188	1.	50.	0.5	1.	-0.387392	0.147152

189	1.	50.	0.5	2.	-0.235612	0.086533

190	1.	50.	0.5	4.	-0.0261028	0.0332058

191	1.	50.	0.7	0.25	-0.256067	0.0778124

192	1.	50.	0.7	0.5	-0.228296	0.115275

193	1.	50.	0.7	1.	-0.159318	0.114078

194	1.	50.	0.7	2.	-0.0410513	0.0683746

195	1.	50.	0.7	4.	0.126043	0.0279393

196	1.	50.	0.9	0.25	-0.0788733	0.0601309

197	1.	50.	0.9	0.5	-0.0573746	0.0894492

198	1.	50.	0.9	1.	-0.00354542	0.0898031

199	1.	50.	0.9	2.	0.0906875	0.0558583

200	1.	50.	0.9	4.	0.228608	0.024479

201	1.	65.	0.1	0.25	-0.975001	0.135985

202	1.	65.	0.1	0.5	-0.925748	0.207965

203	1.	65.	0.1	1.	-0.796681	0.224706

204	1.	65.	0.1	2.	-0.543047	0.172391

205	1.	65.	0.1	4.	-0.0855278	0.103197

206	1.	65.	0.3	0.25	-0.875344	0.161482

207	1.	65.	0.3	0.5	-0.816744	0.247817

208	1.	65.	0.3	1.	-0.663148	0.265856

209	1.	65.	0.3	2.	-0.371365	0.187133

210	1.	65.	0.3	4.	0.10355	0.0951131

211	1.	65.	0.5	0.25	-0.595284	0.191774

212	1.	65.	0.5	0.5	-0.526747	0.285031

213	1.	65.	0.5	1.	-0.355195	0.286739

214	1.	65.	0.5	2.	-0.0516161	0.183662

215	1.	65.	0.5	4.	0.407929	0.0859541

216	1.	65.	0.7	0.25	-0.260735	0.178013

217	1.	65.	0.7	0.5	-0.196926	0.265989

218	1.	65.	0.7	1.	-0.0367198	0.267556

219	1.	65.	0.7	2.	0.245628	0.169677

220	1.	65.	0.7	4.	0.669894	0.0787399

221	1.	65.	0.9	0.25	0.0243086	0.150826

222	1.	65.	0.9	0.5	0.0789284	0.230163

223	1.	65.	0.9	1.	0.219792	0.239203

224	1.	65.	0.9	2.	0.475032	0.155863

225	1.	65.	0.9	4.	0.865607	0.0735547

226	1.	80.	0.1	0.25	-0.908528	0.588532

227	1.	80.	0.1	0.5	-0.65279	1.02601

228	1.	80.	0.1	1.	-0.0239529	1.0765

229	1.	80.	0.1	2.	1.15041	0.754948

230	1.	80.	0.1	4.	3.12261	0.444845

231	1.	80.	0.3	0.25	-0.814862	0.715842

232	1.	80.	0.3	0.5	-0.546157	1.12613

233	1.	80.	0.3	1.	0.14876	1.1986

234	1.	80.	0.3	2.	1.46497	0.851802

235	1.	80.	0.3	4.	3.67391	0.483039

236	1.	80.	0.5	0.25	-0.579696	0.918183

237	1.	80.	0.5	0.5	-0.249113	1.39216

238	1.	80.	0.5	1.	0.600802	1.4455

239	1.	80.	0.5	2.	2.1583	0.973666

240	1.	80.	0.5	4.	4.63387	0.501402

241	1.	80.	0.7	0.25	-0.198161	1.14056

242	1.	80.	0.7	0.5	0.199602	1.656

243	1.	80.	0.7	1.	1.18961	1.64441

244	1.	80.	0.7	2.	2.92506	1.0462

245	1.	80.	0.7	4.	5.55567	0.502198

246	1.	80.	0.9	0.25	0.258155	1.26718

247	1.	80.	0.9	0.5	0.693861	1.81257

248	1.	80.	0.9	1.	1.76729	1.76097

249	1.	80.	0.9	2.	3.60303	1.0815

250	1.	80.	0.9	4.	6.30749	0.496926

251	2.	20.	0.1	0.25	-0.948672	0.0622978

252	2.	20.	0.1	0.5	-0.923924	0.114175

253	2.	20.	0.1	1.	-0.849037	0.128761

254	2.	20.	0.1	2.	-0.729687	0.0549514

255	2.	20.	0.1	4.	-0.603393	0.0115077

256	2.	20.	0.3	0.25	-0.516714	0.0482126

257	2.	20.	0.3	0.5	-0.498947	0.0757908

258	2.	20.	0.3	1.	-0.454071	0.0709124

259	2.	20.	0.3	2.	-0.389504	0.0289718

260	2.	20.	0.3	4.	-0.323076	0.00622088

261	2.	20.	0.5	0.25	-0.280205	0.0273273

262	2.	20.	0.5	0.5	-0.270199	0.042442

263	2.	20.	0.5	1.	-0.245213	0.0394396

264	2.	20.	0.5	2.	-0.209226	0.0164264

265	2.	20.	0.5	4.	-0.172024	0.0036607

266	2.	20.	0.7	0.25	-0.168715	0.0179199

267	2.	20.	0.7	0.5	-0.162163	0.0277576

268	2.	20.	0.7	1.	-0.14584	0.0257967

269	2.	20.	0.7	2.	-0.122279	0.0108606

270	2.	20.	0.7	4.	-0.0978553	0.00247366

271	2.	20.	0.9	0.25	-0.107218	0.012945

272	2.	20.	0.9	0.5	-0.102488	0.0200291

273	2.	20.	0.9	1.	-0.0907139	0.0186273

274	2.	20.	0.9	2.	-0.0736964	0.00788878

275	2.	20.	0.9	4.	-0.0560306	0.0018211

276	2.	35.	0.1	0.25	-0.982984	0.0246819

277	2.	35.	0.1	0.5	-0.973591	0.0417661

278	2.	35.	0.1	1.	-0.945624	0.0523609

279	2.	35.	0.1	2.	-0.888167	0.0352953

280	2.	35.	0.1	4.	-0.808641	0.0111422

281	2.	35.	0.3	0.25	-0.723697	0.0309862

282	2.	35.	0.3	0.5	-0.712096	0.0505873

283	2.	35.	0.3	1.	-0.680067	0.0557879

284	2.	35.	0.3	2.	-0.62367	0.0309561

285	2.	35.	0.3	4.	-0.55383	0.00886598

286	2.	35.	0.5	0.25	-0.418337	0.0218779

287	2.	35.	0.5	0.5	-0.410194	0.0352781

288	2.	35.	0.5	1.	-0.388151	0.0378435

289	2.	35.	0.5	2.	-0.350323	0.0204978

290	2.	35.	0.5	4.	-0.304002	0.00592118

291	2.	35.	0.7	0.25	-0.234338	0.0152602

292	2.	35.	0.7	0.5	-0.228664	0.0245546

293	2.	35.	0.7	1.	-0.213356	0.0262314

294	2.	35.	0.7	2.	-0.187162	0.0142274

295	2.	35.	0.7	4.	-0.154997	0.00419136

296	2.	35.	0.9	0.25	-0.122899	0.0112939

297	2.	35.	0.9	0.5	-0.118701	0.0181615

298	2.	35.	0.9	1.	-0.107386	0.0193849

299	2.	35.	0.9	2.	-0.0880256	0.0105484

300	2.	35.	0.9	4.	-0.0641683	0.00316082

301	2.	50.	0.1	0.25	-0.989511	0.021702

302	2.	50.	0.1	0.5	-0.981346	0.0358243

303	2.	50.	0.1	1.	-0.958258	0.0413388

304	2.	50.	0.1	2.	-0.913936	0.0274451

305	2.	50.	0.1	4.	-0.848964	0.0108231

306	2.	50.	0.3	0.25	-0.837685	0.0284609

307	2.	50.	0.3	0.5	-0.827005	0.0467113

308	2.	50.	0.3	1.	-0.797179	0.0526898

309	2.	50.	0.3	2.	-0.742321	0.0321155

310	2.	50.	0.3	4.	-0.668221	0.0110687

311	2.	50.	0.5	0.25	-0.523423	0.0265027

312	2.	50.	0.5	0.5	-0.513527	0.0430402

313	2.	50.	0.5	1.	-0.486376	0.0472626

314	2.	50.	0.5	2.	-0.438024	0.0275087

315	2.	50.	0.5	4.	-0.374876	0.00909228

316	2.	50.	0.7	0.25	-0.264527	0.0204942

317	2.	50.	0.7	0.5	-0.256876	0.0332726

318	2.	50.	0.7	1.	-0.235888	0.0365364

319	2.	50.	0.7	2.	-0.198494	0.0213145

320	2.	50.	0.7	4.	-0.149504	0.00713166

321	2.	50.	0.9	0.25	-0.0854069	0.0158216

322	2.	50.	0.9	0.5	-0.0794981	0.0257112

323	2.	50.	0.9	1.	-0.0632594	0.0283269

324	2.	50.	0.9	2.	-0.034173	0.0166978

325	2.	50.	0.9	4.	0.00432272	0.00572599

326	2.	65.	0.1	0.25	-0.989707	0.0354506

327	2.	65.	0.1	0.5	-0.976413	0.0581033

328	2.	65.	0.1	1.	-0.939347	0.0654915

329	2.	65.	0.1	2.	-0.870862	0.0407292

330	2.	65.	0.1	4.	-0.774747	0.0160857

331	2.	65.	0.3	0.25	-0.892788	0.0420144

332	2.	65.	0.3	0.5	-0.877019	0.0689794

333	2.	65.	0.3	1.	-0.832942	0.077993

334	2.	65.	0.3	2.	-0.751417	0.0483134

335	2.	65.	0.3	4.	-0.638568	0.0180641

336	2.	65.	0.5	0.25	-0.616123	0.0504615

337	2.	65.	0.5	0.5	-0.597276	0.0820023

338	2.	65.	0.5	1.	-0.545502	0.0902857

339	2.	65.	0.5	2.	-0.452797	0.0532864

340	2.	65.	0.5	4.	-0.329601	0.0185905

341	2.	65.	0.7	0.25	-0.280047	0.0466889

342	2.	65.	0.7	0.5	-0.262584	0.0760994

343	2.	65.	0.7	1.	-0.214418	0.0841844

344	2.	65.	0.7	2.	-0.127907	0.0497299

345	2.	65.	0.7	4.	-0.0130306	0.0172503

346	2.	65.	0.9	0.25	0.00800813	0.0392741

347	2.	65.	0.9	0.5	0.0227428	0.0644364

348	2.	65.	0.9	1.	0.0638546	0.0725381

349	2.	65.	0.9	2.	0.139153	0.0439594

350	2.	65.	0.9	4.	0.240983	0.0156024

351	2.	80.	0.1	0.25	-0.971924	0.163126

352	2.	80.	0.1	0.5	-0.904051	0.289479

353	2.	80.	0.1	1.	-0.72001	0.323802

354	2.	80.	0.1	2.	-0.383832	0.197415

355	2.	80.	0.1	4.	0.0765338	0.0737454

356	2.	80.	0.3	0.25	-0.892692	0.198666

357	2.	80.	0.3	0.5	-0.820867	0.315335

358	2.	80.	0.3	1.	-0.619834	0.354852

359	2.	80.	0.3	2.	-0.249901	0.218612

360	2.	80.	0.3	4.	0.26091	0.08242

361	2.	80.	0.5	0.25	-0.679866	0.248442

362	2.	80.	0.5	0.5	-0.590733	0.394315

363	2.	80.	0.5	1.	-0.340407	0.439614

364	2.	80.	0.5	2.	0.114931	0.265831

365	2.	80.	0.5	4.	0.732426	0.0963902

366	2.	80.	0.7	0.25	-0.324123	0.308134

367	2.	80.	0.7	0.5	-0.213822	0.486247

368	2.	80.	0.7	1.	0.0903788	0.526008

369	2.	80.	0.7	2.	0.627918	0.306819

370	2.	80.	0.7	4.	1.33692	0.106419

371	2.	80.	0.9	0.25	0.118393	0.342877

372	2.	80.	0.9	0.5	0.239292	0.536262

373	2.	80.	0.9	1.	0.57406	0.576777

374	2.	80.	0.9	2.	1.16023	0.331044

375	2.	80.	0.9	4.	1.92303	0.111892

376	4.	20.	0.1	0.25	-0.955178	0.0151777

377	4.	20.	0.1	0.5	-0.949336	0.0262603

378	4.	20.	0.1	1.	-0.931714	0.0326239

379	4.	20.	0.1	2.	-0.897854	0.0190834

380	4.	20.	0.1	4.	-0.855881	0.00508023

381	4.	20.	0.3	0.25	-0.521871	0.0123013

382	4.	20.	0.3	0.5	-0.517228	0.0204192

383	4.	20.	0.3	1.	-0.504246	0.0225679

384	4.	20.	0.3	2.	-0.482113	0.0114564

385	4.	20.	0.3	4.	-0.456895	0.00282665

386	4.	20.	0.5	0.25	-0.283136	0.00700656

387	4.	20.	0.5	0.5	-0.280497	0.0115792

388	4.	20.	0.5	1.	-0.27317	0.0126756

389	4.	20.	0.5	2.	-0.260769	0.00637321

390	4.	20.	0.5	4.	-0.246787	0.00157189

391	4.	20.	0.7	0.25	-0.170637	0.00459892

392	4.	20.	0.7	0.5	-0.168906	0.00759364

393	4.	20.	0.7	1.	-0.164107	0.00829449

394	4.	20.	0.7	2.	-0.155972	0.00415479

395	4.	20.	0.7	4.	-0.146881	0.00102804

396	4.	20.	0.9	0.25	-0.108607	0.00332387

397	4.	20.	0.9	0.5	-0.107356	0.00548699

398	4.	20.	0.9	1.	-0.103891	0.00598677

399	4.	20.	0.9	2.	-0.0980656	0.00301348

400	4.	20.	0.9	4.	-0.0914716	0.000742103

401	4.	35.	0.1	0.25	-0.985599	0.00618742

402	4.	35.	0.1	0.5	-0.983247	0.0104337

403	4.	35.	0.1	1.	-0.976467	0.0121419

404	4.	35.	0.1	2.	-0.964044	0.00701452

405	4.	35.	0.1	4.	-0.948427	0.00204492

406	4.	35.	0.3	0.25	-0.726997	0.00784286

407	4.	35.	0.3	0.5	-0.724027	0.0131125

408	4.	35.	0.3	1.	-0.715603	0.0148726

409	4.	35.	0.3	2.	-0.700703	0.00810816

410	4.	35.	0.3	4.	-0.6828	0.00219487

411	4.	35.	0.5	0.25	-0.420672	0.00555985

412	4.	35.	0.5	0.5	-0.41857	0.00926305

413	4.	35.	0.5	1.	-0.412645	0.0104111

414	4.	35.	0.5	2.	-0.402279	0.00558984

415	4.	35.	0.5	4.	-0.389956	0.00149223

416	4.	35.	0.7	0.25	-0.235967	0.0038824

417	4.	35.	0.7	0.5	-0.234501	0.00646213

418	4.	35.	0.7	1.	-0.230371	0.00724971

419	4.	35.	0.7	2.	-0.223159	0.00388388

420	4.	35.	0.7	4.	-0.214605	0.00103509

421	4.	35.	0.9	0.25	-0.124104	0.00287524

422	4.	35.	0.9	0.5	-0.123019	0.00478301

423	4.	35.	0.9	1.	-0.119963	0.00536332

424	4.	35.	0.9	2.	-0.114631	0.00287154

425	4.	35.	0.9	4.	-0.10831	0.000765117

426	4.	50.	0.1	0.25	-0.991818	0.00547387

427	4.	50.	0.1	0.5	-0.989742	0.0091803

428	4.	50.	0.1	1.	-0.983824	0.0104952

429	4.	50.	0.1	2.	-0.973245	0.00583049

430	4.	50.	0.1	4.	-0.960346	0.00163271

431	4.	50.	0.3	0.25	-0.840715	0.00719323

432	4.	50.	0.3	0.5	-0.837989	0.0120425

433	4.	50.	0.3	1.	-0.83024	0.0137109

434	4.	50.	0.3	2.	-0.816467	0.007544

435	4.	50.	0.3	4.	-0.799807	0.00207727

436	4.	50.	0.5	0.25	-0.526248	0.00671766

437	4.	50.	0.5	0.5	-0.523705	0.0112174

438	4.	50.	0.5	1.	-0.516513	0.0126721

439	4.	50.	0.5	2.	-0.503848	0.00687785

440	4.	50.	0.5	4.	-0.48868	0.00186487

441	4.	50.	0.7	0.25	-0.266712	0.00519732

442	4.	50.	0.7	0.5	-0.264745	0.00867378

443	4.	50.	0.7	1.	-0.259184	0.00979729

444	4.	50.	0.7	2.	-0.249394	0.00531688

445	4.	50.	0.7	4.	-0.237671	0.00144187

446	4.	50.	0.9	0.25	-0.0870933	0.00401106

447	4.	50.	0.9	0.5	-0.0855756	0.00669575

448	4.	50.	0.9	1.	-0.0812815	0.0075685

449	4.	50.	0.9	2.	-0.0737153	0.0041134

450	4.	50.	0.9	4.	-0.0646459	0.00111805

451	4.	65.	0.1	0.25	-0.993481	0.00894003

452	4.	65.	0.1	0.5	-0.990085	0.0149961

453	4.	65.	0.1	1.	-0.980438	0.0170562

454	4.	65.	0.1	2.	-0.963312	0.00937836

455	4.	65.	0.1	4.	-0.942615	0.00258503

456	4.	65.	0.3	0.25	-0.897227	0.0108439

457	4.	65.	0.3	0.5	-0.893236	0.0177771

458	4.	65.	0.3	1.	-0.881797	0.0202457

459	4.	65.	0.3	2.	-0.861458	0.0111496

460	4.	65.	0.3	4.	-0.836847	0.00307705

461	4.	65.	0.5	0.25	-0.621431	0.0132921

462	4.	65.	0.5	0.5	-0.616661	0.0213577

463	4.	65.	0.5	1.	-0.602964	0.0241385

464	4.	65.	0.5	2.	-0.578835	0.0131164

465	4.	65.	0.5	4.	-0.549926	0.00356484

466	4.	65.	0.7	0.25	-0.284923	0.0125276

467	4.	65.	0.7	0.5	-0.280545	0.0197597

468	4.	65.	0.7	1.	-0.26786	0.0223824

469	4.	65.	0.7	2.	-0.245458	0.0121996

470	4.	65.	0.7	4.	-0.218559	0.00332216

471	4.	65.	0.9	0.25	0.0039431	0.0107531

472	4.	65.	0.9	0.5	0.00758943	0.016619

473	4.	65.	0.9	1.	0.0182806	0.0189149

474	4.	65.	0.9	2.	0.0372759	0.010402

475	4.	65.	0.9	4.	0.0602333	0.00286015

476	4.	80.	0.1	0.25	-0.989373	0.043021

477	4.	80.	0.1	0.5	-0.972259	0.0749374

478	4.	80.	0.1	1.	-0.924109	0.0850655

479	4.	80.	0.1	2.	-0.838838	0.0465921

480	4.	80.	0.1	4.	-0.736104	0.0127819

481	4.	80.	0.3	0.25	-0.913183	0.049457

482	4.	80.	0.3	0.5	-0.895073	0.0782624

483	4.	80.	0.3	1.	-0.842708	0.0926015

484	4.	80.	0.3	2.	-0.749775	0.0508744

485	4.	80.	0.3	4.	-0.637548	0.0140049

486	4.	80.	0.5	0.25	-0.706187	0.063749

487	4.	80.	0.5	0.5	-0.683738	0.100951

488	4.	80.	0.5	1.	-0.618064	0.115928

489	4.	80.	0.5	2.	-0.501932	0.0633745

490	4.	80.	0.5	4.	-0.362167	0.0173501

491	4.	80.	0.7	0.25	-0.35767	0.0817425

492	4.	80.	0.7	0.5	-0.329619	0.128117

493	4.	80.	0.7	1.	-0.247621	0.143639

494	4.	80.	0.7	2.	-0.104747	0.0770935

495	4.	80.	0.7	4.	0.0651748	0.0207779

496	4.	80.	0.9	0.25	0.0811852	0.0894909

497	4.	80.	0.9	0.5	0.111668	0.141563

498	4.	80.	0.9	1.	0.202013	0.158417

499	4.	80.	0.9	2.	0.359518	0.084883

500	4.	80.	0.9	4.	0.546571	0.0227865



==> anc/parameter_space_scanning/results/fasthb.txt <==
1	0.5	20.	0.25	-0.615675	0.269189

2	0.5	20.	0.5	-0.549369	0.185435

3	0.5	20.	1.	-0.480951	0.0625242

4	0.5	20.	2.	-0.439078	0.00963817

5	0.5	20.	4.	-0.423296	-0.00173819

6	0.5	35.	0.25	-0.65838	0.0445559

7	0.5	35.	0.5	-0.647184	0.0307708

8	0.5	35.	1.	-0.636698	0.0060764

9	0.5	35.	2.	-0.635888	-0.00439526

10	0.5	35.	4.	-0.648123	-0.0043906

11	0.5	50.	0.25	-0.669641	-0.0199323

12	0.5	50.	0.5	-0.676378	-0.0263851

13	0.5	50.	1.	-0.690941	-0.022392

14	0.5	50.	2.	-0.713409	-0.0130416

15	0.5	50.	4.	-0.743908	-0.00588372

16	0.5	65.	0.25	-0.67384	-0.0445446

17	0.5	65.	0.5	-0.687682	-0.0498725

18	0.5	65.	1.	-0.713077	-0.0353221

19	0.5	65.	2.	-0.746573	-0.017279

20	0.5	65.	4.	-0.78625	-0.00661347

21	0.5	80.	0.25	-0.675462	-0.0541332

22	0.5	80.	0.5	-0.692112	-0.0592824

23	0.5	80.	1.	-0.721923	-0.0407155

24	0.5	80.	2.	-0.760104	-0.0191005

25	0.5	80.	4.	-0.803768	-0.00692786

26	1.	20.	0.25	-0.650905	0.102175

27	1.	20.	0.5	-0.618295	0.120413

28	1.	20.	1.	-0.560785	0.0740718

29	1.	20.	2.	-0.503495	0.022118

30	1.	20.	4.	-0.462367	0.00309851

31	1.	35.	0.25	-0.664146	0.0164408

32	1.	35.	0.5	-0.658817	0.0198673

33	1.	35.	1.	-0.649172	0.0121332

34	1.	35.	2.	-0.640253	0.00229359

35	1.	35.	4.	-0.637017	-0.000985671

36	1.	50.	0.25	-0.667438	-0.00541346

37	1.	50.	0.5	-0.669453	-0.00873423

38	1.	50.	1.	-0.674961	-0.00971703

39	1.	50.	2.	-0.685384	-0.00667018

40	1.	50.	4.	-0.701228	-0.00321167

41	1.	65.	0.25	-0.668645	-0.0134864

42	1.	65.	0.5	-0.673415	-0.0196221

43	1.	65.	1.	-0.684876	-0.0185711

44	1.	65.	2.	-0.703452	-0.0105958

45	1.	65.	4.	-0.727967	-0.00425346

46	1.	80.	0.25	-0.669109	-0.016593

47	1.	80.	0.5	-0.674944	-0.0238597

48	1.	80.	1.	-0.68875	-0.0217042

49	1.	80.	2.	-0.710626	-0.0122078

50	1.	80.	4.	-0.738754	-0.00469285

51	2.	20.	0.25	-0.662463	0.0290885

52	2.	20.	0.5	-0.651972	0.0440028

53	2.	20.	1.	-0.626516	0.0403458

54	2.	20.	2.	-0.590345	0.0174374

55	2.	20.	4.	-0.554839	0.00399159

56	2.	35.	0.25	-0.665998	0.0046344

57	2.	35.	0.5	-0.664318	0.00707318

58	2.	35.	1.	-0.660176	0.00660015

59	2.	35.	2.	-0.654177	0.0028236

60	2.	35.	4.	-0.648277	0.000557473

61	2.	50.	0.25	-0.666861	-0.00137249

62	2.	50.	0.5	-0.667382	-0.00230841

63	2.	50.	1.	-0.668888	-0.00273047

64	2.	50.	2.	-0.671786	-0.0017746

65	2.	50.	4.	-0.67587	-0.000683856

66	2.	65.	0.25	-0.667176	-0.00356967

67	2.	65.	0.5	-0.668505	-0.00577013

68	2.	65.	1.	-0.67212	-0.00625428

69	2.	65.	2.	-0.67844	-0.00357604

70	2.	65.	4.	-0.686517	-0.00119033

71	2.	80.	0.25	-0.667296	-0.0044121

72	2.	80.	0.5	-0.668936	-0.00710199

73	2.	80.	1.	-0.673366	-0.00762174

74	2.	80.	2.	-0.681024	-0.00428478

75	2.	80.	4.	-0.690684	-0.00139272

76	4.	20.	0.25	-0.665598	0.0075303

77	4.	20.	0.5	-0.662774	0.0123376

78	4.	20.	1.	-0.655059	0.0132283

79	4.	20.	2.	-0.642359	0.00656872

80	4.	20.	4.	-0.628367	0.00160998

81	4.	35.	0.25	-0.666497	0.00119678

82	4.	35.	0.5	-0.666048	0.00196512

83	4.	35.	1.	-0.664814	0.00212065

84	4.	35.	2.	-0.662762	0.00106256

85	4.	35.	4.	-0.660462	0.000262515

86	4.	50.	0.25	-0.666715	-0.000344468

87	4.	50.	0.5	-0.666846	-0.000580467

88	4.	50.	1.	-0.667223	-0.000673169

89	4.	50.	2.	-0.667905	-0.000380882

90	4.	50.	4.	-0.668743	-0.000107684

91	4.	65.	0.25	-0.666795	-0.000905935

92	4.	65.	0.5	-0.667138	-0.00151098

93	4.	65.	1.	-0.668105	-0.00170097

94	4.	65.	2.	-0.669799	-0.000918052

95	4.	65.	4.	-0.671812	-0.000247246

96	4.	80.	0.25	-0.666825	-0.00112127

97	4.	80.	0.5	-0.667249	-0.00186786

98	4.	80.	1.	-0.668443	-0.00209611

99	4.	80.	2.	-0.670527	-0.00112538

100	4.	80.	4.	-0.672995	-0.000301381



==> anc/parameter_space_scanning/results/fastlb.txt <==
1	0.5	20.	0.25	-0.5855	0.373517

2	0.5	20.	0.5	-0.488218	0.293648

3	0.5	20.	1.	-0.371714	0.12579

4	0.5	20.	2.	-0.278655	0.0362636

5	0.5	20.	4.	-0.216663	0.0041177

6	0.5	35.	0.25	-0.597558	0.139582

7	0.5	35.	0.5	-0.55693	0.136985

8	0.5	35.	1.	-0.494364	0.0759876

9	0.5	35.	2.	-0.43627	0.0180574

10	0.5	35.	4.	-0.412149	-0.00567249

11	0.5	50.	0.25	-0.551081	0.0691022

12	0.5	50.	0.5	-0.530734	0.0674557

13	0.5	50.	1.	-0.50381	0.0221058

14	0.5	50.	2.	-0.497043	-0.0100268

15	0.5	50.	4.	-0.526171	-0.0113479

16	0.5	65.	0.25	-0.452107	0.031692

17	0.5	65.	0.5	-0.447543	-0.00625052

18	0.5	65.	1.	-0.463301	-0.0420382

19	0.5	65.	2.	-0.510296	-0.0314735

20	0.5	65.	4.	-0.581726	-0.0134038

21	0.5	80.	0.25	-0.267866	-0.129218

22	0.5	80.	0.5	-0.314598	-0.179811

23	0.5	80.	1.	-0.401767	-0.112771

24	0.5	80.	2.	-0.50201	-0.0450269

25	0.5	80.	4.	-0.603951	-0.0140847

26	1.	20.	0.25	-0.632633	0.132376

27	1.	20.	0.5	-0.589097	0.166514

28	1.	20.	1.	-0.505398	0.116477

29	1.	20.	2.	-0.409608	0.044499

30	1.	20.	4.	-0.325508	0.011162

31	1.	35.	0.25	-0.614316	0.0447819

32	1.	35.	0.5	-0.598897	0.061744

33	1.	35.	1.	-0.564786	0.0521455

34	1.	35.	2.	-0.516918	0.0241242

35	1.	35.	4.	-0.469532	0.00457065

36	1.	50.	0.25	-0.559277	0.0216249

37	1.	50.	0.5	-0.551743	0.0305072

38	1.	50.	1.	-0.534731	0.0255275

39	1.	50.	2.	-0.51377	0.0071843

40	1.	50.	4.	-0.50348	-0.00220964

41	1.	65.	0.25	-0.456334	0.0117153

42	1.	65.	0.5	-0.452427	0.0142284

43	1.	65.	1.	-0.447929	-0.00084077

44	1.	65.	2.	-0.45639	-0.0113947

45	1.	65.	4.	-0.484513	-0.00734378

46	1.	80.	0.25	-0.257703	-0.00915285

47	1.	80.	0.5	-0.266694	-0.055426

48	1.	80.	1.	-0.304453	-0.0665402

49	1.	80.	2.	-0.368392	-0.0341965

50	1.	80.	4.	-0.444859	-0.0112132

51	2.	20.	0.25	-0.647415	0.036775

52	2.	20.	0.5	-0.634012	0.0568917

53	2.	20.	1.	-0.600309	0.0550914

54	2.	20.	2.	-0.549326	0.0262716

55	2.	20.	4.	-0.495389	0.00707691

56	2.	35.	0.25	-0.619242	0.0120703

57	2.	35.	0.5	-0.614782	0.0191916

58	2.	35.	1.	-0.603005	0.0199429

59	2.	35.	2.	-0.58349	0.0106288

60	2.	35.	4.	-0.560346	0.00315599

61	2.	50.	0.25	-0.561647	0.00578524

62	2.	50.	0.5	-0.559502	0.00926118

63	2.	50.	1.	-0.553767	0.00979453

64	2.	50.	2.	-0.544114	0.00519907

65	2.	50.	4.	-0.533044	0.00126016

66	2.	65.	0.25	-0.457617	0.00312948

67	2.	65.	0.5	-0.456456	0.00501771

68	2.	65.	1.	-0.453429	0.00481483

69	2.	65.	2.	-0.449707	0.000938951

70	2.	65.	4.	-0.448566	-0.00056833

71	2.	80.	0.25	-0.257578	0.00124749

72	2.	80.	0.5	-0.257622	-0.00330587

73	2.	80.	1.	-0.263363	-0.0157807

74	2.	80.	2.	-0.281848	-0.0123006

75	2.	80.	4.	-0.308889	-0.00409499

76	4.	20.	0.25	-0.651361	0.00943639

77	4.	20.	0.5	-0.647807	0.0155867

78	4.	20.	1.	-0.637988	0.0169941

79	4.	20.	2.	-0.621506	0.0086818

80	4.	20.	4.	-0.602995	0.00219645

81	4.	35.	0.25	-0.620533	0.00307857

82	4.	35.	0.5	-0.619371	0.00511187

83	4.	35.	1.	-0.616118	0.00568611

84	4.	35.	2.	-0.610509	0.00300543

85	4.	35.	4.	-0.603974	0.000790562

86	4.	50.	0.25	-0.562265	0.00147338

87	4.	50.	0.5	-0.561709	0.00244961

88	4.	50.	1.	-0.560146	0.00273836

89	4.	50.	2.	-0.557433	0.0014598

90	4.	50.	4.	-0.554244	0.000387057

91	4.	65.	0.25	-0.457951	0.000796153

92	4.	65.	0.5	-0.457651	0.00132504

93	4.	65.	1.	-0.456805	0.00148352

94	4.	65.	2.	-0.45534	0.000777201

95	4.	65.	4.	-0.453665	0.000188388

96	4.	80.	0.25	-0.257723	0.000353632

97	4.	80.	0.5	-0.257592	0.000543675

98	4.	80.	1.	-0.257471	-0.00042679

99	4.	80.	2.	-0.258758	-0.00138937

100	4.	80.	4.	-0.261868	-0.000597706



==> anc/parameter_space_scanning/results/hdrs.txt <==
alf, slow:
Print[i, "\t", SF[Lz], "\t", SF[thld], "\t", SF[Ma], "\t", SF[(Lf0 + Lf1)/2.0], "\t", SF[vrxx], "\t", SF[Drxx]] ;
      0        1             2               3             4                          5               6
fast:
Print[i, "\t", SF[Lz], "\t", SF[thld], "\t", SF[(Lf0 + Lf1)/2.0], "\t", SF[vrxx], "\t", SF[Drxx]] ;
      0        1             2               3                          4               5



==> anc/parameter_space_scanning/results/run.py <==
'''
Created on Nov 25, 2019

@author: ac
'''

def signs(filnam, nfield):
    with open(filnam, "r") as inp:
        n = 0
        nneg = 0        
        for line in inp:
            line = line.strip()
            if line == "": continue
            tokens = line.split("\t")
            val = float(tokens[nfield])
            if val < 0.0: nneg += 1
            n += 1
    return float(nneg)/float(n)

def summary():
    print("Results for drxx_dlf and rxx:\n")
    signs_drxx_dlf = signs("alf.txt", 6)*100.0
    signs_rxx = signs("alf.txt", 5)*100.0
    print("Alfvenic: fraction of negative: drxx_dlf: {0:.2f}%, rxx: {1:.2f}%".format(signs_drxx_dlf, signs_rxx))

    signs_drxx_dlf = signs("slow.txt", 6)*100.0
    signs_rxx = signs("slow.txt", 5)*100.0
    print("slow    : fraction of negative: drxx_dlf: {0:.2f}%, rxx: {1:.2f}%".format(signs_drxx_dlf, signs_rxx))

    signs_drxx_dlf = signs("fasthb.txt", 5)*100.0
    signs_rxx = signs("fasthb.txt", 4)*100.0
    print("fast_hb : fraction of negative: drxx_dlf: {0:.2f}%, rxx: {1:.2f}%".format(signs_drxx_dlf, signs_rxx))

    signs_drxx_dlf = signs("fastlb.txt", 5)*100.0
    signs_rxx = signs("fastlb.txt", 4)*100.0
    print("fast_lb : fraction of negative: drxx_dlf: {0:.2f}%, rxx: {1:.2f}%".format(signs_drxx_dlf, signs_rxx))

m = {"n":0, "Lz":1, "thl":2, "Ma":3, "Lf":4, "rxx":5, "Drxx":6}

def check_zhang():
    print("Checking hypothesis -1/3 < rxx < 0 for magnetosonic modes (Zhang et al.)")
    print("with Alfvenic data:")
    
    n_total = 0
    n_false = 0
    with open("alf.txt", "r") as inp:
        for line in inp:
            line = line.strip()
            if line == "": continue
            t = line.split("\t")
            rxx = float(t[m["rxx"]])
            n_total += 1
            if rxx < 0.0 and rxx > -1.0/3.0:
                n_false += 1
    print("fraction of false detections: {0:.2f}%".format(float(n_false)/float(n_total)*100.0))

if __name__ == '__main__':
    print("********************************************************")
    print("* Summary of parameter space scanning with Mathematica *")
    print("*        using analythical expression for rxx          *")
    print("********************************************************\n")
    summary()
    print("")
    check_zhang()
    print("")
     


==> anc/parameter_space_scanning/results/slow.txt <==
1	0.5	20.	0.1	0.25	-0.970577	-0.0217297

2	0.5	20.	0.1	0.5	-0.975213	-0.0103815

3	0.5	20.	0.1	1.	-0.978739	-0.00240293

4	0.5	20.	0.1	2.	-0.980682	-0.000359401

5	0.5	20.	0.1	4.	-0.981682	-0.0000450939

6	0.5	20.	0.3	0.25	-0.81388	-0.0162438

7	0.5	20.	0.3	0.5	-0.816867	-0.00421629

8	0.5	20.	0.3	1.	-0.81714	0.00199429

9	0.5	20.	0.3	2.	-0.815183	0.001171

10	0.5	20.	0.3	4.	-0.812529	0.000258625

11	0.5	20.	0.5	0.25	-0.727931	0.0845899

12	0.5	20.	0.5	0.5	-0.706372	0.0636447

13	0.5	20.	0.5	1.	-0.680457	0.0271942

14	0.5	20.	0.5	2.	-0.659519	0.00676273

15	0.5	20.	0.5	4.	-0.645252	0.000666462

16	0.5	20.	0.7	0.25	-0.684331	0.158467

17	0.5	20.	0.7	0.5	-0.643892	0.119101

18	0.5	20.	0.7	1.	-0.596217	0.0495188

19	0.5	20.	0.7	2.	-0.55905	0.0119891

20	0.5	20.	0.7	4.	-0.535608	0.000816887

21	0.5	20.	0.9	0.25	-0.659295	0.207107

22	0.5	20.	0.9	0.5	-0.606173	0.15734

23	0.5	20.	0.9	1.	-0.543385	0.0656165

24	0.5	20.	0.9	2.	-0.494611	0.0160947

25	0.5	20.	0.9	4.	-0.464515	0.00096793

26	0.5	35.	0.1	0.25	-0.987856	-0.00322651

27	0.5	35.	0.1	0.5	-0.988908	-0.00376148

28	0.5	35.	0.1	1.	-0.990532	-0.00174199

29	0.5	35.	0.1	2.	-0.99187	-0.00040727

30	0.5	35.	0.1	4.	-0.992838	-0.0000622206

31	0.5	35.	0.3	0.25	-0.877017	-0.0297261

32	0.5	35.	0.3	0.5	-0.885642	-0.02819

33	0.5	35.	0.3	1.	-0.897644	-0.0128577

34	0.5	35.	0.3	2.	-0.907761	-0.0033207

35	0.5	35.	0.3	4.	-0.915352	-0.000609642

36	0.5	35.	0.5	0.25	-0.785283	-0.0147402

37	0.5	35.	0.5	0.5	-0.790169	-0.0181234

38	0.5	35.	0.5	1.	-0.798754	-0.0108124

39	0.5	35.	0.5	2.	-0.808024	-0.00404486

40	0.5	35.	0.5	4.	-0.817343	-0.00135034

41	0.5	35.	0.7	0.25	-0.732104	0.0123097

42	0.5	35.	0.7	0.5	-0.729551	0.00498637

43	0.5	35.	0.7	1.	-0.728666	-0.00139558

44	0.5	35.	0.7	2.	-0.731271	-0.00275131

45	0.5	35.	0.7	4.	-0.738505	-0.00205402

46	0.5	35.	0.9	0.25	-0.699774	0.0353129

47	0.5	35.	0.9	0.5	-0.690658	0.026368

48	0.5	35.	0.9	1.	-0.680544	0.00870265

49	0.5	35.	0.9	2.	-0.675694	-0.000815812

50	0.5	35.	0.9	4.	-0.679798	-0.00263837

51	0.5	50.	0.1	0.25	-0.992993	-0.000890103

52	0.5	50.	0.1	0.5	-0.993288	-0.00116518

53	0.5	50.	0.1	1.	-0.993931	-0.000953318

54	0.5	50.	0.1	2.	-0.994778	-0.000382425

55	0.5	50.	0.1	4.	-0.99558	-0.000084499

56	0.5	50.	0.3	0.25	-0.911377	-0.0157461

57	0.5	50.	0.3	0.5	-0.916254	-0.017465

58	0.5	50.	0.3	1.	-0.924884	-0.01138

59	0.5	50.	0.3	2.	-0.934817	-0.00432284

60	0.5	50.	0.3	4.	-0.944183	-0.00108288

61	0.5	50.	0.5	0.25	-0.815581	-0.0259024

62	0.5	50.	0.5	0.5	-0.823609	-0.0287542

63	0.5	50.	0.5	1.	-0.837904	-0.0191571

64	0.5	50.	0.5	2.	-0.85514	-0.00806319

65	0.5	50.	0.5	4.	-0.873089	-0.00252626

66	0.5	50.	0.7	0.25	-0.749309	-0.0209242

67	0.5	50.	0.7	0.5	-0.756204	-0.0262522

68	0.5	50.	0.7	1.	-0.770104	-0.0202

69	0.5	50.	0.7	2.	-0.789295	-0.010078

70	0.5	50.	0.7	4.	-0.812266	-0.00386033

71	0.5	50.	0.9	0.25	-0.705511	-0.0111687

72	0.5	50.	0.9	0.5	-0.709777	-0.0184173

73	0.5	50.	0.9	1.	-0.720767	-0.0181035

74	0.5	50.	0.9	2.	-0.739287	-0.0110634

75	0.5	50.	0.9	4.	-0.765055	-0.00497163

76	0.5	65.	0.1	0.25	-0.994947	-0.000503742

77	0.5	65.	0.1	0.5	-0.995087	-0.000526883

78	0.5	65.	0.1	1.	-0.995385	-0.000455069

79	0.5	65.	0.1	2.	-0.995866	-0.000293459

80	0.5	65.	0.1	4.	-0.99653	-0.00011197

81	0.5	65.	0.3	0.25	-0.930743	-0.00813988

82	0.5	65.	0.3	0.5	-0.933343	-0.00964757

83	0.5	65.	0.3	1.	-0.938454	-0.007454

84	0.5	65.	0.3	2.	-0.945716	-0.00389561

85	0.5	65.	0.3	4.	-0.954492	-0.00141645

86	0.5	65.	0.5	0.25	-0.836343	-0.0237468

87	0.5	65.	0.5	0.5	-0.843638	-0.026004

88	0.5	65.	0.5	1.	-0.856826	-0.0182503

89	0.5	65.	0.5	2.	-0.874132	-0.00886984

90	0.5	65.	0.5	4.	-0.894312	-0.0032534

91	0.5	65.	0.7	0.25	-0.757469	-0.033662

92	0.5	65.	0.7	0.5	-0.767898	-0.0374725

93	0.5	65.	0.7	1.	-0.78698	-0.026546

94	0.5	65.	0.7	2.	-0.812201	-0.0130133

95	0.5	65.	0.7	4.	-0.841944	-0.00488822

96	0.5	65.	0.9	0.25	-0.699107	-0.0362326

97	0.5	65.	0.9	0.5	-0.710699	-0.0429224

98	0.5	65.	0.9	1.	-0.733079	-0.0319909

99	0.5	65.	0.9	2.	-0.763775	-0.0161726

100	0.5	65.	0.9	4.	-0.800793	-0.00620053

101	0.5	80.	0.1	0.25	-1.00566	0.0757322

102	0.5	80.	0.1	0.5	-0.995769	-0.000312544

103	0.5	80.	0.1	1.	-0.996002	-0.000298215

104	0.5	80.	0.1	2.	-0.996312	-0.000187633

105	0.5	80.	0.1	4.	-0.996782	-0.000104707

106	0.5	80.	0.3	0.25	-0.937468	0.000286557

107	0.5	80.	0.3	0.5	-0.941349	-0.00622807

108	0.5	80.	0.3	1.	-0.944953	-0.00523795

109	0.5	80.	0.3	2.	-0.950299	-0.00311557

110	0.5	80.	0.3	4.	-0.957765	-0.00147178

111	0.5	80.	0.5	0.25	-0.845992	-0.0282076

112	0.5	80.	0.5	0.5	-0.855061	-0.020897

113	0.5	80.	0.5	1.	-0.866377	-0.0160308

114	0.5	80.	0.5	2.	-0.88207	-0.00850451

115	0.5	80.	0.5	4.	-0.901907	-0.00351495

116	0.5	80.	0.7	0.25	-0.758768	-0.0386913

117	0.5	80.	0.7	0.5	-0.773955	-0.0395802

118	0.5	80.	0.7	1.	-0.794512	-0.0281858

119	0.5	80.	0.7	2.	-0.821355	-0.013826

120	0.5	80.	0.7	4.	-0.853221	-0.00528954

121	0.5	80.	0.9	0.25	-0.685998	-0.0527389

122	0.5	80.	0.9	0.5	-0.706993	-0.0576204

123	0.5	80.	0.9	1.	-0.736211	-0.0391751

124	0.5	80.	0.9	2.	-0.772895	-0.0182855

125	0.5	80.	0.9	4.	-0.814791	-0.00667422

126	1.	20.	0.1	0.25	-0.967658	-0.00814524

127	1.	20.	0.1	0.5	-0.970359	-0.00977877

128	1.	20.	0.1	1.	-0.974473	-0.00425946

129	1.	20.	0.1	2.	-0.977584	-0.000842587

130	1.	20.	0.1	4.	-0.97964	-0.0000968612

131	1.	20.	0.3	0.25	-0.81178	-0.00528679

132	1.	20.	0.3	0.5	-0.813717	-0.00731118

133	1.	20.	0.3	1.	-0.816462	-0.00202147

134	1.	20.	0.3	2.	-0.817296	0.000391815

135	1.	20.	0.3	4.	-0.816596	0.000227853

136	1.	20.	0.5	0.25	-0.739208	0.0338109

137	1.	20.	0.5	0.5	-0.728751	0.0378187

138	1.	20.	0.5	1.	-0.710222	0.0248446

139	1.	20.	0.5	2.	-0.689623	0.00878298

140	1.	20.	0.5	4.	-0.671764	0.00175502

141	1.	20.	0.7	0.25	-0.705026	0.0603056

142	1.	20.	0.7	0.5	-0.685872	0.070798

143	1.	20.	0.7	1.	-0.651079	0.0467701

144	1.	20.	0.7	2.	-0.612702	0.0164308

145	1.	20.	0.7	4.	-0.580168	0.0032659

146	1.	20.	0.9	0.25	-0.686069	0.0771306

147	1.	20.	0.9	0.5	-0.661305	0.092469

148	1.	20.	0.9	1.	-0.615608	0.0619194

149	1.	20.	0.9	2.	-0.564831	0.0220751

150	1.	20.	0.9	4.	-0.521782	0.00449461

151	1.	35.	0.1	0.25	-0.987504	-0.000854802

152	1.	35.	0.1	0.5	-0.987826	-0.00141034

153	1.	35.	0.1	1.	-0.988692	-0.00140892

154	1.	35.	0.1	2.	-0.989922	-0.000546332

155	1.	35.	0.1	4.	-0.991053	-0.000104944

156	1.	35.	0.3	0.25	-0.873497	-0.0092489

157	1.	35.	0.3	0.5	-0.876732	-0.0131258

158	1.	35.	0.3	1.	-0.883967	-0.010729

159	1.	35.	0.3	2.	-0.893245	-0.00406749

160	1.	35.	0.3	4.	-0.901795	-0.000858377

161	1.	35.	0.5	0.25	-0.78371	-0.00367913

162	1.	35.	0.5	0.5	-0.785146	-0.00643973

163	1.	35.	0.5	1.	-0.789156	-0.00675436

164	1.	35.	0.5	2.	-0.795523	-0.0033234

165	1.	35.	0.5	4.	-0.802703	-0.00101577

166	1.	35.	0.7	0.25	-0.733864	0.00542356

167	1.	35.	0.7	0.5	-0.732227	0.00555193

168	1.	35.	0.7	1.	-0.729938	0.00212881

169	1.	35.	0.7	2.	-0.728846	-0.000285186

170	1.	35.	0.7	4.	-0.729991	-0.000662775

171	1.	35.	0.9	0.25	-0.704311	0.0128657

172	1.	35.	0.9	0.5	-0.700119	0.0157318

173	1.	35.	0.9	1.	-0.692306	0.0102886

174	1.	35.	0.9	2.	-0.684076	0.00292353

175	1.	35.	0.9	4.	-0.678849	-0.000160008

176	1.	50.	0.1	0.25	-0.992894	-0.000250864

177	1.	50.	0.1	0.5	-0.992984	-0.000385091

178	1.	50.	0.1	1.	-0.993226	-0.000428003

179	1.	50.	0.1	2.	-0.993684	-0.000280752

180	1.	50.	0.1	4.	-0.99429	-0.0000897601

181	1.	50.	0.3	0.25	-0.909536	-0.00478997

182	1.	50.	0.3	0.5	-0.911227	-0.00694246

183	1.	50.	0.3	1.	-0.915269	-0.00651664

184	1.	50.	0.3	2.	-0.921631	-0.00343988

185	1.	50.	0.3	4.	-0.929132	-0.00105491

186	1.	50.	0.5	0.25	-0.812561	-0.00783647

187	1.	50.	0.5	0.5	-0.815334	-0.0114186

188	1.	50.	0.5	1.	-0.821987	-0.0107355

189	1.	50.	0.5	2.	-0.832516	-0.00579004

190	1.	50.	0.5	4.	-0.845407	-0.00198137

191	1.	50.	0.7	0.25	-0.746957	-0.00588042

192	1.	50.	0.7	0.5	-0.749111	-0.00919097

193	1.	50.	0.7	1.	-0.75477	-0.00970191

194	1.	50.	0.7	2.	-0.76481	-0.0060353

195	1.	50.	0.7	4.	-0.778643	-0.00246694

196	1.	50.	0.9	0.25	-0.704371	-0.00255962

197	1.	50.	0.9	0.5	-0.705408	-0.00486424

198	1.	50.	0.9	1.	-0.708835	-0.00668405

199	1.	50.	0.9	2.	-0.716512	-0.00532462

200	1.	50.	0.9	4.	-0.729236	-0.00269135

201	1.	65.	0.1	0.25	-0.994899	-0.000136289

202	1.	65.	0.1	0.5	-0.994944	-0.000188696

203	1.	65.	0.1	1.	-0.995058	-0.000194392

204	1.	65.	0.1	2.	-0.995268	-0.000136894

205	1.	65.	0.1	4.	-0.995606	-0.0000706774

206	1.	65.	0.3	0.25	-0.929806	-0.0024025

207	1.	65.	0.3	0.5	-0.930665	-0.00358093

208	1.	65.	0.3	1.	-0.932808	-0.00357215

209	1.	65.	0.3	2.	-0.936503	-0.00221787

210	1.	65.	0.3	4.	-0.941707	-0.000947467

211	1.	65.	0.5	0.25	-0.833547	-0.00733014

212	1.	65.	0.5	0.5	-0.836116	-0.0104713

213	1.	65.	0.5	1.	-0.842167	-0.00969538

214	1.	65.	0.5	2.	-0.851834	-0.00547811

215	1.	65.	0.5	4.	-0.864523	-0.00217944

216	1.	65.	0.7	0.25	-0.753542	-0.0101961

217	1.	65.	0.7	0.5	-0.757148	-0.0148238

218	1.	65.	0.7	1.	-0.765786	-0.0139573

219	1.	65.	0.7	2.	-0.779749	-0.00796356

220	1.	65.	0.7	4.	-0.798202	-0.00319891

221	1.	65.	0.9	0.25	-0.694969	-0.0105082

222	1.	65.	0.9	0.5	-0.698763	-0.0159287

223	1.	65.	0.9	1.	-0.708316	-0.0159115

224	1.	65.	0.9	2.	-0.724552	-0.00955079

225	1.	65.	0.9	4.	-0.746754	-0.00396234

226	1.	80.	0.1	0.25	-1.00066	0.0392799

227	1.	80.	0.1	0.5	-0.995704	-0.000133029

228	1.	80.	0.1	1.	-0.995784	-0.000134947

229	1.	80.	0.1	2.	-0.995926	-0.0000876984

230	1.	80.	0.1	4.	-0.996144	-0.000046667

231	1.	80.	0.3	0.25	-0.937965	0.00171926

232	1.	80.	0.3	0.5	-0.939733	-0.00230685

233	1.	80.	0.3	1.	-0.941129	-0.00235985

234	1.	80.	0.3	2.	-0.94362	-0.00154642

235	1.	80.	0.3	4.	-0.947382	-0.000763772

236	1.	80.	0.5	0.25	-0.845559	-0.000445582

237	1.	80.	0.5	0.5	-0.849324	-0.00799662

238	1.	80.	0.5	1.	-0.854075	-0.00785084

239	1.	80.	0.5	2.	-0.862126	-0.004763

240	1.	80.	0.5	4.	-0.873392	-0.00208271

241	1.	80.	0.7	0.25	-0.756515	-0.0119683

242	1.	80.	0.7	0.5	-0.762682	-0.0159728

243	1.	80.	0.7	1.	-0.771934	-0.0148645

244	1.	80.	0.7	2.	-0.786792	-0.0084287

245	1.	80.	0.7	4.	-0.806407	-0.00339541

246	1.	80.	0.9	0.25	-0.681787	-0.0156288

247	1.	80.	0.9	0.5	-0.690247	-0.023979

248	1.	80.	0.9	1.	-0.703948	-0.0216585

249	1.	80.	0.9	2.	-0.725254	-0.0117682

250	1.	80.	0.9	4.	-0.752384	-0.00450254

251	2.	20.	0.1	0.25	-0.966799	-0.00203901

252	2.	20.	0.1	0.5	-0.967578	-0.00315629

253	2.	20.	0.1	1.	-0.969674	-0.0033208

254	2.	20.	0.1	2.	-0.972466	-0.00114992

255	2.	20.	0.1	4.	-0.974857	-0.000185706

256	2.	20.	0.3	0.25	-0.811281	-0.000999654

257	2.	20.	0.3	0.5	-0.811726	-0.00222263

258	2.	20.	0.3	1.	-0.813203	-0.00248451

259	2.	20.	0.3	2.	-0.815201	-0.000737615

260	2.	20.	0.3	4.	-0.816673	-0.0000630608

261	2.	20.	0.5	0.25	-0.743132	0.0101226

262	2.	20.	0.5	0.5	-0.739562	0.0146158

263	2.	20.	0.5	1.	-0.731342	0.0127039

264	2.	20.	0.5	2.	-0.719861	0.00557107

265	2.	20.	0.5	4.	-0.708207	0.00135143

266	2.	20.	0.7	0.25	-0.7119	0.0174313

267	2.	20.	0.7	0.5	-0.705656	0.0259978

268	2.	20.	0.7	1.	-0.690698	0.0236494

269	2.	20.	0.7	2.	-0.669213	0.0105641

270	2.	20.	0.7	4.	-0.647282	0.00258846

271	2.	20.	0.9	0.25	-0.694802	0.0220073

272	2.	20.	0.9	0.5	-0.686874	0.0332194

273	2.	20.	0.9	1.	-0.667587	0.0307987

274	2.	20.	0.9	2.	-0.639477	0.013978

275	2.	20.	0.9	4.	-0.610551	0.00348685

276	2.	35.	0.1	0.25	-0.987414	-0.000218505

277	2.	35.	0.1	0.5	-0.987496	-0.000364463

278	2.	35.	0.1	1.	-0.987735	-0.000440748

279	2.	35.	0.1	2.	-0.988198	-0.000272521

280	2.	35.	0.1	4.	-0.988783	-0.0000773955

281	2.	35.	0.3	0.25	-0.872485	-0.002463

282	2.	35.	0.3	0.5	-0.8734	-0.00396125

283	2.	35.	0.3	1.	-0.875861	-0.00421464

284	2.	35.	0.3	2.	-0.879996	-0.00221454

285	2.	35.	0.3	4.	-0.884762	-0.000589355

286	2.	35.	0.5	0.25	-0.783327	-0.000886875

287	2.	35.	0.5	0.5	-0.783672	-0.00156167

288	2.	35.	0.5	1.	-0.784732	-0.00199333

289	2.	35.	0.5	2.	-0.786852	-0.0012803

290	2.	35.	0.5	4.	-0.789655	-0.000409877

291	2.	35.	0.7	0.25	-0.734491	0.00160625

292	2.	35.	0.7	0.5	-0.733921	0.00234491

293	2.	35.	0.7	1.	-0.732622	0.00191711

294	2.	35.	0.7	2.	-0.731023	0.00062103

295	2.	35.	0.7	4.	-0.729756	0.0000632783

296	2.	35.	0.9	0.25	-0.705757	0.00361462

297	2.	35.	0.9	0.5	-0.704445	0.00553433

298	2.	35.	0.9	1.	-0.701192	0.00521095

299	2.	35.	0.9	2.	-0.696402	0.00231462

300	2.	35.	0.9	4.	-0.691485	0.00052094

301	2.	50.	0.1	0.25	-0.992866	-0.0000651246

302	2.	50.	0.1	0.5	-0.992891	-0.000107803

303	2.	50.	0.1	1.	-0.992959	-0.000129765

304	2.	50.	0.1	2.	-0.993087	-0.0000775356

305	2.	50.	0.1	4.	-0.993266	-0.000029066

306	2.	50.	0.3	0.25	-0.909013	-0.00127129

307	2.	50.	0.3	0.5	-0.909486	-0.00205086

308	2.	50.	0.3	1.	-0.910768	-0.00221433

309	2.	50.	0.3	2.	-0.913003	-0.00126093

310	2.	50.	0.3	4.	-0.915828	-0.000403559

311	2.	50.	0.5	0.25	-0.811707	-0.00207169

312	2.	50.	0.5	0.5	-0.812479	-0.00335246

313	2.	50.	0.5	1.	-0.814581	-0.00363976

314	2.	50.	0.5	2.	-0.818256	-0.00207761

315	2.	50.	0.5	4.	-0.822912	-0.000672479

316	2.	50.	0.7	0.25	-0.746326	-0.00151215

317	2.	50.	0.7	0.5	-0.746897	-0.00250959

318	2.	50.	0.7	1.	-0.748513	-0.00289013

319	2.	50.	0.7	2.	-0.751534	-0.00180378

320	2.	50.	0.7	4.	-0.755637	-0.00064852

321	2.	50.	0.9	0.25	-0.704108	-0.000601144

322	2.	50.	0.9	0.5	-0.704344	-0.00108541

323	2.	50.	0.9	1.	-0.705103	-0.00147615

324	2.	50.	0.9	2.	-0.706791	-0.00114302

325	2.	50.	0.9	4.	-0.709489	-0.000505646

326	2.	65.	0.1	0.25	-0.994885	-0.0000329729

327	2.	65.	0.1	0.5	-0.994897	-0.0000550244

328	2.	65.	0.1	1.	-0.994931	-0.0000595311

329	2.	65.	0.1	2.	-0.994991	-0.0000367729

330	2.	65.	0.1	4.	-0.995077	-0.0000137999

331	2.	65.	0.3	0.25	-0.929545	-0.000629264

332	2.	65.	0.3	0.5	-0.929781	-0.00102679

333	2.	65.	0.3	1.	-0.93043	-0.00113594

334	2.	65.	0.3	2.	-0.931594	-0.000673707

335	2.	65.	0.3	4.	-0.933134	-0.000237486

336	2.	65.	0.5	0.25	-0.832745	-0.00195425

337	2.	65.	0.5	0.5	-0.833471	-0.00313675

338	2.	65.	0.5	1.	-0.835423	-0.00333918

339	2.	65.	0.5	2.	-0.838783	-0.00187932

340	2.	65.	0.5	4.	-0.84303	-0.000618363

341	2.	65.	0.7	0.25	-0.752432	-0.00269528

342	2.	65.	0.7	0.5	-0.753436	-0.00436066

343	2.	65.	0.7	1.	-0.756169	-0.00472695

344	2.	65.	0.7	2.	-0.76094	-0.00269179

345	2.	65.	0.7	4.	-0.767023	-0.000894346

346	2.	65.	0.9	0.25	-0.693835	-0.00273209

347	2.	65.	0.9	0.5	-0.69486	-0.00448881

348	2.	65.	0.9	1.	-0.697719	-0.00503851

349	2.	65.	0.9	2.	-0.702899	-0.00300746

350	2.	65.	0.9	4.	-0.709728	-0.00104256

351	2.	80.	0.1	0.25	-0.998126	0.0198119

352	2.	80.	0.1	0.5	-0.995671	-0.00003802

353	2.	80.	0.1	1.	-0.995695	-0.000042194

354	2.	80.	0.1	2.	-0.995739	-0.0000253955

355	2.	80.	0.1	4.	-0.995796	-9.15408E-6

356	2.	80.	0.3	0.25	-0.938397	0.00131525

357	2.	80.	0.3	0.5	-0.939166	-0.000655

358	2.	80.	0.3	1.	-0.939581	-0.000729814

359	2.	80.	0.3	2.	-0.940334	-0.000440468

360	2.	80.	0.3	4.	-0.941348	-0.000160595

361	2.	80.	0.5	0.25	-0.845877	0.00117848

362	2.	80.	0.5	0.5	-0.847341	-0.00231257

363	2.	80.	0.5	1.	-0.848798	-0.00253945

364	2.	80.	0.5	2.	-0.85139	-0.00148829

365	2.	80.	0.5	4.	-0.854782	-0.000515182

366	2.	80.	0.7	0.25	-0.756381	-0.00329863

367	2.	80.	0.7	0.5	-0.758637	-0.00482333

368	2.	80.	0.7	1.	-0.761624	-0.00510969

369	2.	80.	0.7	2.	-0.766756	-0.00287233

370	2.	80.	0.7	4.	-0.773254	-0.000946349

371	2.	80.	0.9	0.25	-0.681127	-0.00375477

372	2.	80.	0.9	0.5	-0.68412	-0.00737207

373	2.	80.	0.9	1.	-0.688654	-0.00769655

374	2.	80.	0.9	2.	-0.69632	-0.00423277

375	2.	80.	0.9	4.	-0.705853	-0.00135513

376	4.	20.	0.1	0.25	-0.966584	-0.000508265

377	4.	20.	0.1	0.5	-0.966777	-0.000860791

378	4.	20.	0.1	1.	-0.967339	-0.0010104

379	4.	20.	0.1	2.	-0.968348	-0.000543639

380	4.	20.	0.1	4.	-0.969506	-0.000117

381	4.	20.	0.3	0.25	-0.811183	-0.00021573

382	4.	20.	0.3	0.5	-0.811271	-0.000416446

383	4.	20.	0.3	1.	-0.811577	-0.000614625

384	4.	20.	0.3	2.	-0.812302	-0.000359838

385	4.	20.	0.3	4.	-0.813045	-0.0000990154

386	4.	20.	0.5	0.25	-0.744232	0.0026627

387	4.	20.	0.5	0.5	-0.74324	0.00430084

388	4.	20.	0.5	1.	-0.740595	0.0044473

389	4.	20.	0.5	2.	-0.736392	0.00211684

390	4.	20.	0.5	4.	-0.731859	0.000507364

391	4.	20.	0.7	0.25	-0.713783	0.00453739

392	4.	20.	0.7	0.5	-0.712086	0.00739716

393	4.	20.	0.7	1.	-0.707484	0.0078428

394	4.	20.	0.7	2.	-0.699983	0.00385345

395	4.	20.	0.7	4.	-0.691745	0.000943281

396	4.	20.	0.9	0.25	-0.697175	0.00570515

397	4.	20.	0.9	0.5	-0.695037	0.00933482

398	4.	20.	0.9	1.	-0.689205	0.00998881

399	4.	20.	0.9	2.	-0.679609	0.00496857

400	4.	20.	0.9	4.	-0.668995	0.00122799

401	4.	35.	0.1	0.25	-0.98739	-0.0000552818

402	4.	35.	0.1	0.5	-0.987411	-0.0000922347

403	4.	35.	0.1	1.	-0.987471	-0.000106407

404	4.	35.	0.1	2.	-0.987579	-0.0000603188

405	4.	35.	0.1	4.	-0.987712	-0.0000149478

406	4.	35.	0.3	0.25	-0.872222	-0.000625827

407	4.	35.	0.3	0.5	-0.872459	-0.00104144

408	4.	35.	0.3	1.	-0.873125	-0.00117034

409	4.	35.	0.3	2.	-0.874286	-0.000626377

410	4.	35.	0.3	4.	-0.875653	-0.000166447

411	4.	35.	0.5	0.25	-0.783235	-0.000216779

412	4.	35.	0.5	0.5	-0.783318	-0.000374688

413	4.	35.	0.5	1.	-0.783565	-0.000449324

414	4.	35.	0.5	2.	-0.78403	-0.000267503

415	4.	35.	0.5	4.	-0.784618	-0.0000780902

416	4.	35.	0.7	0.25	-0.734665	0.000421763

417	4.	35.	0.7	0.5	-0.734508	0.000682777

418	4.	35.	0.7	1.	-0.734086	0.00071249

419	4.	35.	0.7	2.	-0.733412	0.000335385

420	4.	35.	0.7	4.	-0.73269	0.0000769011

421	4.	35.	0.9	0.25	-0.706146	0.000934564

422	4.	35.	0.9	0.5	-0.705796	0.00153321

423	4.	35.	0.9	1.	-0.704833	0.00165766

424	4.	35.	0.9	2.	-0.703226	0.000833728

425	4.	35.	0.9	4.	-0.70142	0.000207334

426	4.	50.	0.1	0.25	-0.992859	-0.0000167182

427	4.	50.	0.1	0.5	-0.992866	-0.0000278569

428	4.	50.	0.1	1.	-0.992883	-0.0000316523

429	4.	50.	0.1	2.	-0.992915	-0.0000163562

430	4.	50.	0.1	4.	-0.992953	-4.79613E-6

431	4.	50.	0.3	0.25	-0.908877	-0.000322898

432	4.	50.	0.3	0.5	-0.909	-0.000536872

433	4.	50.	0.3	1.	-0.909344	-0.000605775

434	4.	50.	0.3	2.	-0.909946	-0.000325714

435	4.	50.	0.3	4.	-0.91066	-0.000087562

436	4.	50.	0.5	0.25	-0.811486	-0.0005263

437	4.	50.	0.5	0.5	-0.811685	-0.000878639

438	4.	50.	0.5	1.	-0.812247	-0.000988084

439	4.	50.	0.5	2.	-0.813231	-0.000533876

440	4.	50.	0.5	4.	-0.814401	-0.000143882

441	4.	50.	0.7	0.25	-0.746166	-0.000376698

442	4.	50.	0.7	0.5	-0.74631	-0.000639612

443	4.	50.	0.7	1.	-0.746723	-0.000734282

444	4.	50.	0.7	2.	-0.747464	-0.000409322

445	4.	50.	0.7	4.	-0.748363	-0.000114038

446	4.	50.	0.9	0.25	-0.704045	-0.000145352

447	4.	50.	0.9	0.5	-0.704101	-0.000251099

448	4.	50.	0.9	1.	-0.70427	-0.000310339

449	4.	50.	0.9	2.	-0.704595	-0.000190119

450	4.	50.	0.9	4.	-0.705017	-0.0000580116

451	4.	65.	0.1	0.25	-0.994882	0.0000963181

452	4.	65.	0.1	0.5	-0.994885	-0.0000138962

453	4.	65.	0.1	1.	-0.994894	-0.0000158452

454	4.	65.	0.1	2.	-0.99491	-8.58875E-6

455	4.	65.	0.1	4.	-0.994928	-2.3539E-6

456	4.	65.	0.3	0.25	-0.929452	0.0000233028

457	4.	65.	0.3	0.5	-0.929538	-0.000265779

458	4.	65.	0.3	1.	-0.929709	-0.000302413

459	4.	65.	0.3	2.	-0.930012	-0.00016466

460	4.	65.	0.3	4.	-0.930374	-0.0000448792

461	4.	65.	0.5	0.25	-0.832499	-0.000230978

462	4.	65.	0.5	0.5	-0.832724	-0.000827654

463	4.	65.	0.5	1.	-0.833253	-0.000927082

464	4.	65.	0.5	2.	-0.834173	-0.000495916

465	4.	65.	0.5	4.	-0.835259	-0.000132658

466	4.	65.	0.7	0.25	-0.752101	-0.000373944

467	4.	65.	0.7	0.5	-0.752403	-0.00114077

468	4.	65.	0.7	1.	-0.753134	-0.00128567

469	4.	65.	0.7	2.	-0.754415	-0.000694169

470	4.	65.	0.7	4.	-0.755934	-0.000187058

471	4.	65.	0.9	0.25	-0.693498	-0.000356386

472	4.	65.	0.9	0.5	-0.693806	-0.00115484

473	4.	65.	0.9	1.	-0.69455	-0.00131744

474	4.	65.	0.9	2.	-0.695871	-0.000725127

475	4.	65.	0.9	4.	-0.697461	-0.000199114

476	4.	80.	0.1	0.25	-0.99688	0.00991603

477	4.	80.	0.1	0.5	-0.995662	-9.92623E-6

478	4.	80.	0.1	1.	-0.995668	-0.000011116

479	4.	80.	0.1	2.	-0.99568	-6.11198E-6

480	4.	80.	0.1	4.	-0.995693	-1.66536E-6

481	4.	80.	0.3	0.25	-0.938663	-0.00388712

482	4.	80.	0.3	0.5	-0.939011	0.000059537

483	4.	80.	0.3	1.	-0.93912	-0.000192554

484	4.	80.	0.3	2.	-0.939313	-0.00010531

485	4.	80.	0.3	4.	-0.939545	-0.0000288229

486	4.	80.	0.5	0.25	-0.84619	0.00141492

487	4.	80.	0.5	0.5	-0.846794	-0.000256831

488	4.	80.	0.5	1.	-0.84718	-0.000680972

489	4.	80.	0.5	2.	-0.84786	-0.000369779

490	4.	80.	0.5	4.	-0.848673	-0.000100337

491	4.	80.	0.7	0.25	-0.756622	0.00138636

492	4.	80.	0.7	0.5	-0.757483	-0.000866909

493	4.	80.	0.7	1.	-0.758301	-0.00142841

494	4.	80.	0.7	2.	-0.759715	-0.000758834

495	4.	80.	0.7	4.	-0.76138	-0.000202134

496	4.	80.	0.9	0.25	-0.681262	0.00123202

497	4.	80.	0.9	0.5	-0.68235	-0.00150834

498	4.	80.	0.9	1.	-0.683606	-0.00218733

499	4.	80.	0.9	2.	-0.685764	-0.00115287

500	4.	80.	0.9	4.	-0.688292	-0.000304625



==> anc/parameter_space_scanning/scanning/rxx_scan_fasthb.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    367337,       9384]
NotebookOptionsPosition[    355284,       9234]
NotebookOutlinePosition[    355651,       9250]
CellTagsIndexPosition[    355608,       9247]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Tensor", " ", "projections"}], ",", " ", 
    RowBox[{"signature", " ", "prototypes"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"th", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"phi", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"phis", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"thl", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Ma", " ", "=", " ", "."}], " ", ";"}], "\n"}], "\n", 
   RowBox[{
    RowBox[{"kl", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "*", 
       RowBox[{"Cos", "[", "phi", "]"}], "*", 
       RowBox[{"Sin", "[", "thl", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", "th", "]"}], "*", 
       RowBox[{"Cos", "[", "thl", "]"}]}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kex", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "*", 
       RowBox[{"Cos", "[", "phi", "]"}], "*", 
       RowBox[{"Cos", "[", "phis", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "*", 
       RowBox[{"Sin", "[", "phi", "]"}], "*", 
       RowBox[{"Sin", "[", "phis", "]"}]}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"key", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "th", "]"}]}], "*", 
       RowBox[{"Cos", "[", "phi", "]"}], "*", 
       RowBox[{"Sin", "[", "phis", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "*", 
       RowBox[{"Sin", "[", "phi", "]"}], "*", 
       RowBox[{"Cos", "[", "phis", "]"}]}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"lex", " ", "=", " ", 
     RowBox[{
      RowBox[{"Cos", "[", "phis", "]"}], "*", 
      RowBox[{"Sin", "[", "thl", "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ley", " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "phis", "]"}]}], "*", 
       RowBox[{"Sin", "[", "thl", "]"}]}]}], " ", ";"}], "\n"}], "\n", 
   RowBox[{
    RowBox[{"TFxx", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kl", "^", "2"}], "*", 
         RowBox[{"kex", "^", "2"}]}], "+", 
        RowBox[{"lex", "^", "2"}], "-", 
        RowBox[{"2", "*", "kl", "*", "kex", "*", "lex"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"kl", "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TFyy", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kl", "^", "2"}], "*", 
         RowBox[{"key", "^", "2"}]}], "+", 
        RowBox[{"ley", "^", "2"}], "-", 
        RowBox[{"2", "*", "kl", "*", "key", "*", "ley"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"kl", "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TFxy", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kl", "^", "2"}], "*", "kex", "*", "key"}], "+", 
        RowBox[{"lex", "*", "ley"}], "-", 
        RowBox[{"kl", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kex", "*", "ley"}], "+", 
           RowBox[{"lex", "*", "key"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"kl", "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SFxx", " ", "=", " ", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"Cos", "[", "phis", "]"}], "^", "2"}], "*", "TFxx"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SFxy", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "phis", "]"}], "^", "2"}], "*", "TFxx"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", "phis", "]"}], "*", 
        RowBox[{"Cos", "[", "phis", "]"}], "*", "TFxy"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "phis", "]"}], "^", "2"}], "*", "TFyy"}]}]}], 
     ";"}], "\n"}], "\n", 
   RowBox[{
    RowBox[{"TExx", "=", 
     RowBox[{"1", "-", 
      RowBox[{"kex", "*", "kex"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TEyy", "=", 
     RowBox[{"1", "-", 
      RowBox[{"key", "*", "key"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TExy", "=", 
     RowBox[{
      RowBox[{"-", "kex"}], "*", "key"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SExx", " ", "=", " ", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"Cos", "[", "phis", "]"}], "^", "2"}], "*", "TExx"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SExy", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "phis", "]"}], "^", "2"}], "*", "TExx"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", "phis", "]"}], "*", 
        RowBox[{"Cos", "[", "phis", "]"}], "*", "TExy"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "phis", "]"}], "^", "2"}], "*", "TEyy"}]}]}], 
     ";"}], " ", "\n"}], "\n", 
   RowBox[{
    RowBox[{"fastlb", " ", "=", "1"}], " ", ";"}], " ", "\n", 
   RowBox[{
    RowBox[{"fasthb", " ", "=", " ", 
     RowBox[{"1", "-", 
      RowBox[{"kl", "^", "2"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"alfslow", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Ma", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "/", "3"}], ")"}]}]}], "*", 
       RowBox[{
        RowBox[{"Abs", "[", "kl", "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"kl", "^", "2"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "3"}], ")"}]}]}]}], "]"}]}], " ", 
    ";"}]}]}]], "Input",ExpressionUUID->"953ad06e-ea81-4a5d-ad13-\
d9ebd1510458"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"th", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"phi", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"phis", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"thl", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"Ma", " ", "=", " ", "."}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"K", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"th", " ", "=", " ", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"K", "/", "kz"}], "]"}]}], " ", ";"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[1]:=",ExpressionUUID->"bb5620f0-6e9a-48d0-8520-ab02de213978"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{"Scalar", " ", "part", " ", "of", " ", "anisotropy"}], "*)"}], 
  "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"FFastLB", " ", "=", " ", "1"}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"FFastHB", " ", "=", " ", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "th", "]"}], "*", 
          RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "phi", "]"}], "*", 
          RowBox[{"Sin", "[", "th", "]"}], "*", 
          RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "^", "2"}]}]}], " ", 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"FAlfSlow", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "th", "]"}], "*", 
            RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "phi", "]"}], "*", 
            RowBox[{"Sin", "[", "th", "]"}], "*", 
            RowBox[{"Sin", "[", "thl", "]"}]}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ma", "^", 
            RowBox[{"(", 
             RowBox[{"4", "/", "3"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Cos", "[", "th", "]"}], "*", 
                  RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Cos", "[", "phi", "]"}], "*", 
                  RowBox[{"Sin", "[", "th", "]"}], "*", 
                  RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "^", "2"}]}], 
             ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "3"}], ")"}]}]}], ")"}]}], ")"}]}], "]"}]}], 
    " ", ";"}], "\n"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[9]:=",ExpressionUUID->"a27b2d18-5d97-4801-8ce1-73e4b5bdefbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"F", " ", "signature", " ", "pars"}], ",", " ", "xx"}], "*)"}], 
  "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"afxx", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "phi"}], "]"}], "*", 
           RowBox[{
            RowBox[{"Sin", "[", "th", "]"}], "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "th", "]"}], "*", 
               RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "phi", "]"}], "*", 
               RowBox[{"Sin", "[", "th", "]"}], "*", 
               RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", "thl", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sin", "[", "thl", "]"}], "-", 
             RowBox[{
              RowBox[{"Cos", "[", "phi", "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "thl", "]"}], "*", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", "*", "th"}], "]"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"Cos", "[", "phi", "]"}], "*", 
                 RowBox[{
                  RowBox[{"Sin", "[", "th", "]"}], "^", "2"}], "*", 
                 RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Sin", "[", "th", "]"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Sin", "[", "th", "]"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"bfxx", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}], "*", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "th"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", "*", "phi"}], "]"}], "-", 
             RowBox[{"2", "*", 
              RowBox[{
               RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], "*", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", "*", "th"}], "]"}]}]}], ")"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "^", "2"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Sin", "[", "th", "]"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Sin", "[", "th", "]"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\n", "\n"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[12]:=",ExpressionUUID->"78f05d5d-c291-458c-afcc-453e5bd314d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"E", " ", "signature", " ", "pars"}], ",", " ", "xx"}], "*)"}], 
  "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"aexx", " ", "=", " ", 
     RowBox[{"4", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "*", "phi"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "^", "2"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bexx", " ", "=", " ", 
     RowBox[{"3", "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "*", "th"}], "]"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "*", "phi"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "th", "]"}], "^", "2"}]}]}]}], ";"}], 
   "\n"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[14]:=",ExpressionUUID->"b53de686-1f5d-41fe-a97e-a8c67ef8fd3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Spectrum", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"L", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"K", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"F", " ", "=", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"Pi", "/", "L"}]}], ")"}], "^", "2"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K", "^", "2"}], "+", 
          RowBox[{"kz", "^", "2"}]}], ")"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "^", "2"}], "+", 
         RowBox[{"kz", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"11", "/", "6"}], ")"}]}]}]}], "  ", ";"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[16]:=",ExpressionUUID->"c1803151-0d63-4d80-abe3-a92e3c5fe53f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Filter", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Lf", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"Lb", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"filt", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"Pi", "/", "Lf"}]}], ")"}], "^", "2"}]}], "/", 
         RowBox[{"K", "^", "2"}]}], "]"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"K", "^", "2"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"Pi", "/", "Lb"}]}], ")"}], "^", "2"}]}], "]"}], "^", 
       "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"dfilt", " ", "=", " ", 
    RowBox[{"D", "[", 
     RowBox[{"filt", ",", "Lf"}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.847699379357565*^9, 3.847699429306306*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c9fb8195-d165-42d5-a569-fa60cfb46e35"],

Cell[BoxData[
 FractionBox[
  RowBox[{"16", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", 
        SuperscriptBox["Lb", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{
       SuperscriptBox["K", "2"], " ", 
       SuperscriptBox["Lf", "2"]}]]}]], " ", 
   SuperscriptBox["\[Pi]", "2"]}], 
  RowBox[{
   SuperscriptBox["K", "2"], " ", 
   SuperscriptBox["Lf", "3"]}]]], "Output",
 CellChangeTimes->{3.847700804911509*^9, 3.84770728784726*^9, 
  3.8489021932815447`*^9, 3.848907312746521*^9, 3.848907664797159*^9, 
  3.849517774899275*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"bd07fdcc-6030-479e-a43e-8f2e45846093"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{"Layer", " ", "thickness", " ", "factor"}], "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Lz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ltf", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Pi", "*", 
         RowBox[{"Lz", "^", "2"}]}], ")"}], "/", "4"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"kz", "*", "Lz"}], ")"}], "^", "2"}]}], "/", "8"}], 
       "]"}]}]}], " ", ";"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[24]:=",ExpressionUUID->"dc69612d-9654-47be-9904-4ac30255171c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Integrate", ",", 
      RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Lz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"w", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"z", "^", "2"}]}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Lz", "/", "2"}], ")"}], "^", "2"}]}], "]"}]}], " ", ";"}], 
   "\n", 
   RowBox[{"Print", "[", 
    RowBox[{"InputForm", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "Pi"}], ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"w", "*", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "z", "*", "kz"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "Pi"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], "^",
         "2"}]}], "]"}], "]"}], "]"}]}]}]], "Input",ExpressionUUID->"4da6ba0d-\
ffcd-498d-915e-eda4ebf62668"],

Cell["(Lz^2*Pi)/(4*E^((kz^2*Lz^2)/8))", "Print",ExpressionUUID->"57e4724a-5094-410b-af92-e121c29f2147"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"iaxxfastlb", " ", "=", " ", 
     RowBox[{"FFastLB", "*", "afxx"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ibxxfastlb", " ", "=", " ", 
     RowBox[{"FFastLB", "*", "bfxx"}]}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"iaxxfasthb", "=", " ", 
     RowBox[{"FFastHB", "*", "afxx"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ibxxfasthb", "=", " ", 
     RowBox[{"FFastHB", "*", "bfxx"}]}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"iaxxslow", " ", "=", " ", 
     RowBox[{"FAlfSlow", "*", "afxx"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ibxxslow", " ", "=", " ", 
     RowBox[{"FAlfSlow", "*", "bfxx"}]}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"iaxxalf", " ", "=", " ", 
     RowBox[{"FAlfSlow", "*", 
      RowBox[{"(", 
       RowBox[{"aexx", "-", " ", "afxx"}], ")"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ibxxalf", " ", "=", " ", 
     RowBox[{"FAlfSlow", "*", 
      RowBox[{"(", 
       RowBox[{"bexx", " ", "-", " ", "bfxx"}], ")"}]}]}], " ", ";"}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{"int", " ", "=", " ", 
     RowBox[{"Function", "[", 
      RowBox[{"f", ",", 
       RowBox[{"4.0", "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"F", "*", "f", "*", "ltf", "*", "filt", "*", "K"}], ",", 
          RowBox[{"{", 
           RowBox[{"phi", ",", "0", ",", "Pi"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kz", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "6"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"dint", " ", "=", " ", 
     RowBox[{"Function", "[", 
      RowBox[{"f", ",", 
       RowBox[{"4.0", "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"F", "*", "f", "*", "ltf", "*", "dfilt", "*", "K"}], ",", 
          RowBox[{"{", 
           RowBox[{"phi", ",", "0", ",", "Pi"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kz", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "6"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "\n", 
    RowBox[{
     RowBox[{"int", " ", "=", " ", 
      RowBox[{"Function", "[", 
       RowBox[{"f", ",", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"F", "*", "f", "*", "ltf", "*", "filt", "*", "K"}], ",", 
          RowBox[{"{", 
           RowBox[{"phi", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kz", ",", 
            RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "3"}]}], "]"}]}], "]"}]}], 
     ";"}], "\n", "*)"}], "\n", 
   RowBox[{
    RowBox[{"rxxfastlb", ":=", " ", 
     RowBox[{
      RowBox[{"int", "[", "iaxxfastlb", "]"}], "/", 
      RowBox[{"int", "[", "ibxxfastlb", "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"rxxfasthb", ":=", " ", 
     RowBox[{
      RowBox[{"int", "[", "iaxxfasthb", "]"}], "/", 
      RowBox[{"int", "[", "ibxxfasthb", "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"rxxslow", " ", ":=", " ", 
     RowBox[{
      RowBox[{"int", "[", "iaxxslow", "]"}], "/", 
      RowBox[{"int", "[", "ibxxslow", "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"rxxalf", " ", ":=", " ", 
     RowBox[{
      RowBox[{"int", "[", "iaxxalf", "]"}], "/", 
      RowBox[{"int", "[", "ibxxalf", "]"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axxfastlb", " ", ":=", " ", 
     RowBox[{"int", "[", "iaxxfastlb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"daxxfastlb", " ", ":=", " ", 
     RowBox[{"dint", "[", "iaxxfastlb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bxxfastlb", " ", ":=", " ", 
     RowBox[{"int", "[", "ibxxfastlb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dbxxfastlb", " ", ":=", " ", 
     RowBox[{"dint", "[", "ibxxfastlb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axxfasthb", " ", ":=", " ", 
     RowBox[{"int", "[", "iaxxfasthb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"daxxfasthb", " ", ":=", " ", 
     RowBox[{"dint", "[", "iaxxfasthb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bxxfasthb", " ", ":=", " ", 
     RowBox[{"int", "[", "ibxxfasthb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dbxxfasthb", " ", ":=", " ", 
     RowBox[{"dint", "[", "ibxxfasthb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axxslow", " ", ":=", " ", 
     RowBox[{"int", "[", "iaxxslow", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"daxxslow", " ", ":=", " ", 
     RowBox[{"dint", "[", "iaxxslow", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bxxslow", " ", ":=", " ", 
     RowBox[{"int", "[", "ibxxslow", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dbxxslow", " ", ":=", " ", 
     RowBox[{"dint", "[", "ibxxslow", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axxalf", " ", ":=", " ", 
     RowBox[{"int", "[", "iaxxalf", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"daxxalf", " ", ":=", " ", 
     RowBox[{"dint", "[", "iaxxalf", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bxxalf", " ", ":=", " ", 
     RowBox[{"int", "[", "ibxxalf", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dbxxalf", " ", ":=", " ", 
     RowBox[{"dint", "[", "ibxxalf", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.847699479706624*^9, 3.847699488346562*^9}, 
   3.847699520218019*^9, 3.847699574906968*^9, {3.847699775239584*^9, 
   3.847700026533162*^9}, {3.8477000611116333`*^9, 3.847700320516425*^9}, {
   3.849517726756434*^9, 3.849517735552455*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"86cdf3b4-1f4e-47e9-849f-133dc8eadd69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lz", "  ", "=", " ", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"thl", " ", "=", " ", 
     RowBox[{
      RowBox[{"70", "/", "180"}], "*", "Pi"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Ma", " ", "=", " ", "0.25"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lb", " ", "=", " ", "0.2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lf", " ", "=", " ", "2"}], ";"}], "\n", 
   RowBox[{"N", "[", "daxxalf", "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.84770082727792*^9, 3.847700834973551*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"e67de32c-d228-4959-b445-af03dc7dbada"],

Cell[BoxData["0.0022332893944584007`"], "Output",
 CellChangeTimes->{3.847700844454727*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"7fdff1ce-c41a-4b9f-b03c-16ce189f2b51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lz", "  ", "=", " ", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"thl", " ", "=", " ", 
     RowBox[{
      RowBox[{"70", "/", "180"}], "*", "Pi"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Ma", " ", "=", " ", "0.25"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lb", " ", "=", " ", "0.2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lf", " ", "=", " ", "2"}], ";"}], "\n", 
   RowBox[{"N", "[", "dbxxalf", "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.847700942396591*^9, 3.847700951900606*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"662bc792-da00-40ba-8101-0b0fdca63b1d"],

Cell[BoxData["0.005100976842615698`"], "Output",
 CellChangeTimes->{3.8477009660029783`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"bc8dac17-9dee-416a-8718-a9dc30836c65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NF", "=", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", ",", "b", ",", "e"}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"e", "\[NotEqual]", "\"\<\>\""}], ",", 
         RowBox[{"m", "<>", "\"\<E\>\"", "<>", "e"}], ",", "m"}], "]"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SF", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"N", "[", "x", "]"}], ",", 
         RowBox[{"NumberFormat", "\[Rule]", "NF"}]}], "]"}]}], "]"}]}], ";"}],
    "\n", "\n", 
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lz", "  ", "=", " ", "1"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"lLz0", " ", "=", " ", 
     RowBox[{"-", "1"}]}], "  ", ";", " ", 
    RowBox[{"lLz1", "=", " ", "2"}], " ", ";", " ", 
    RowBox[{"nlLz", " ", "=", " ", "4"}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"thl0", " ", "=", " ", "20"}], " ", ";", " ", 
    RowBox[{"thl1", " ", "=", " ", "80"}], " ", ";", " ", 
    RowBox[{"nthl", " ", "=", "  ", "5"}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"lLf0", " ", "=", " ", 
     RowBox[{"-", "2"}]}], "  ", ";", " ", 
    RowBox[{"lLf1", "=", " ", "2"}], " ", ";", " ", 
    RowBox[{"nlLf", " ", "=", " ", "5"}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dlLz", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"lLz1", "-", "lLz0"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"nlLz", "-", "1"}], ")"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"dthl", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"thl1", "-", "thl0"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"nthl", "-", "1"}], ")"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"dlLf", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"lLf1", "-", "lLf0"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"nlLf", "-", "1"}], ")"}]}]}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"i", " ", "=", " ", "0"}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ilLz", "=", "0"}], ",", 
      RowBox[{"ilLz", "<", "nlLz"}], ",", 
      RowBox[{"ilLz", "++"}], ",", "\n", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"ithl", "=", "0"}], ",", 
         RowBox[{"ithl", "<", "nthl"}], ",", 
         RowBox[{"ithl", "++"}], ",", "\n", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"ilLf", "=", "0"}], ",", 
            RowBox[{"ilLf", "<", "nlLf"}], ",", 
            RowBox[{"ilLf", "++"}], ",", "\n", 
            RowBox[{
             RowBox[{"i", "++"}], " ", ";", "\n", 
             RowBox[{"Lz", " ", "=", " ", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ilLz", "*", "dlLz"}], "+", "lLz0"}], " ", ")"}]}]}],
              ";", "\n", 
             RowBox[{"thld", "=", 
              RowBox[{
               RowBox[{"ithl", "*", "dthl"}], "+", "thl0"}]}], ";", "\n", 
             RowBox[{"thl", "=", 
              RowBox[{
               RowBox[{"thld", "/", "180"}], "*", "Pi"}]}], ";", "\n", 
             RowBox[{"Lb", " ", "=", " ", 
              RowBox[{"0.1", "*", 
               RowBox[{"2", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ilLf", "*", "dlLf"}], "+", "lLf0"}], " ", 
                 ")"}]}]}]}], " ", ";", "\n", 
             RowBox[{"Lf", " ", "=", " ", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ilLf", "*", "dlLf"}], "+", "lLf0"}], " ", ")"}]}]}],
              " ", ";", "\n", 
             RowBox[{"axx", " ", "=", " ", 
              RowBox[{"N", "[", "axxfasthb", "]"}]}], " ", ";", "\n", 
             RowBox[{"daxx", " ", "=", " ", 
              RowBox[{"N", "[", "daxxfasthb", "]"}]}], " ", ";", "\n", 
             RowBox[{"bxx", " ", "=", " ", 
              RowBox[{"N", "[", "bxxfasthb", "]"}]}], " ", ";", "\n", 
             RowBox[{"dbxx", " ", "=", " ", 
              RowBox[{"N", "[", "dbxxfasthb", "]"}]}], " ", ";", 
             "\[IndentingNewLine]", 
             RowBox[{"rxx", "=", 
              RowBox[{"axx", "/", "bxx"}]}], " ", ";", "\[IndentingNewLine]", 
             RowBox[{"drxx", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"daxx", "*", "bxx"}], "-", 
                 RowBox[{"axx", "*", "dbxx"}]}], ")"}], "/", 
               RowBox[{"bxx", "^", "2"}]}]}], "  ", ";", "\n", 
             RowBox[{"Print", "[", 
              RowBox[{"i", ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "Lz", "]"}], ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "thld", "]"}], ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "Lf", "]"}], ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "rxx", "]"}], ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "drxx", "]"}]}], "]"}], " ", ";"}]}], "\n", 
           "]"}], ";"}]}], "\n", "]"}], ";"}]}], "\n", "]"}], ";"}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{
  3.847701087982811*^9, {3.847703978901619*^9, 3.847704354992474*^9}, {
   3.847706748939657*^9, 3.847706778378821*^9}, {3.847706920586307*^9, 
   3.847706946489513*^9}, {3.847707038040358*^9, 3.84770714303195*^9}, {
   3.847707240406753*^9, 3.847707248054304*^9}, {3.8489021280468473`*^9, 
   3.848902177306281*^9}, {3.848907143639667*^9, 3.848907284003065*^9}, {
   3.848907636498794*^9, 3.84890765374389*^9}, {3.849517751568921*^9, 
   3.849517763440878*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"3d69afdd-d451-4eb0-9186-b95ebdd3a227"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.615675\"\>",
     -0.6156745556032363,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.269189\"\>",
     0.26918874532615783`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[1, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6156745556032363, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.26918874532615783`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517864799288*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"62a02911-072f-40dd-96bf-2bc529db7af7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.549369\"\>",
     -0.5493691682667138,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.185435\"\>",
     0.18543523876399237`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[2, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5493691682667138, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.18543523876399237`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517876796444*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"c1224605-ddc9-449a-909f-eed32ea06cb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.480951\"\>",
     -0.4809508760840261,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0625242\"\>",
     0.06252421485786046,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[3, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4809508760840261, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.06252421485786046, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517888466988*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"9df8200a-8222-4a9e-ae88-54d7ee590943"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.439078\"\>",
     -0.4390781014257292,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00963817\"\>",
     0.009638166539275,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[4, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4390781014257292, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.009638166539275, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517899098556*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"24b5e51f-7ab7-414c-a059-3db031197714"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.423296\"\>",
     -0.4232964335157887,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00173819\"\>",
     -0.0017381856575309914`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[5, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4232964335157887, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0017381856575309914`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517908571886*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"a61fba4d-97e3-4acd-90b0-0dd90385c121"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.65838\"\>",
     -0.658380345852986,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0445559\"\>",
     0.044555870391793914`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[6, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.658380345852986, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.044555870391793914`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517918324272*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"64ad4979-777e-406b-820b-3e17432da56b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.647184\"\>",
     -0.6471836902566356,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0307708\"\>",
     0.03077084842099548,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[7, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6471836902566356, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.03077084842099548, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517928962615*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"37dfa75e-feca-4b82-8a80-6ffc8d4fb9c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"8", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.636698\"\>",
     -0.6366984915522919,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0060764\"\>",
     0.006076403238182353,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[8, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6366984915522919, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.006076403238182353, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517942782152*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"176c953d-2cd7-46aa-86d1-3689476655fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.635888\"\>",
     -0.6358877975120941,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00439526\"\>",
     -0.004395259028138732,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[9, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6358877975120941, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.004395259028138732, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517954431862*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"fd0ab850-0a3c-4a7b-a9f0-e24d189225a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"10", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.648123\"\>",
     -0.6481232757448561,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0043906\"\>",
     -0.004390598101231109,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[10, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6481232757448561, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.004390598101231109, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517962306439*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"06a2c260-3770-4945-8a15-15e3f8e2e8cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"11", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.669641\"\>",
     -0.6696407001365561,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0199323\"\>",
     -0.019932280344313744`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[11, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6696407001365561, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.019932280344313744`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517972041551*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b39402ae-ca3b-4b63-b2d0-4773eb2fa8f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"12", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.676378\"\>",
     -0.6763783895600677,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0263851\"\>",
     -0.02638514600180196,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[12, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6763783895600677, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.02638514600180196, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517981855853*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2040f6bb-92da-4b07-a710-a35af97f9d9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"13", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.690941\"\>",
     -0.6909406290839402,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.022392\"\>",
     -0.02239204594100772,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[13, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6909406290839402, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.02239204594100772, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849517990712288*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"22f6fd07-17bc-4e05-969e-d4c63948df47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"14", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.713409\"\>",
     -0.71340857101027,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0130416\"\>",
     -0.01304164617878522,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[14, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.71340857101027, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.01304164617878522, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84951799937177*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b8fc7fda-80b4-4111-9b61-cc7be955622c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"15", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.743908\"\>",
     -0.7439084338817128,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00588372\"\>",
     -0.005883723912279316,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[15, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7439084338817128, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.005883723912279316, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518006319129*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"40797c45-3aa9-4309-94ce-2d441b5ab247"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"16", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.67384\"\>",
     -0.6738401684280736,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0445446\"\>",
     -0.04454463587301024,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[16, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6738401684280736, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.04454463587301024, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518015166424*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"834d7d5b-2125-44a7-b3c4-ba73aa28801b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"17", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.687682\"\>",
     -0.6876822429454501,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0498725\"\>",
     -0.04987250789841775,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[17, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6876822429454501, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.04987250789841775, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518024422773*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f1dceed0-44bd-4b09-bf56-5db299663b2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"18", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.713077\"\>",
     -0.7130767563229914,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0353221\"\>",
     -0.035322122586625246`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[18, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7130767563229914, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.035322122586625246`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518032873362*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6e90dffc-388a-4f8b-b588-9a14f805fb4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"19", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.746573\"\>",
     -0.7465730198773084,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.017279\"\>",
     -0.017279015575424533`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[19, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7465730198773084, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.017279015575424533`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518040123296*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"345c6b37-5df5-437b-a32e-dc1946ccfe6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"20", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.78625\"\>",
     -0.7862496643868282,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00661347\"\>",
     -0.006613466290292687,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[20, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7862496643868282, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.006613466290292687, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495180463286963`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b247a60a-a145-4d41-a3c8-46c7732d1a1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"21", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.675462\"\>",
     -0.6754622675563109,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0541332\"\>",
     -0.054133175536781444`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[21, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6754622675563109, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.054133175536781444`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518055179297*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6d7ba740-374a-4229-bbdc-6984cfb37081"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"22", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.692112\"\>",
     -0.692111548551009,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0592824\"\>",
     -0.05928241516611314,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[22, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.692111548551009, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.05928241516611314, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495180641111*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"3d4f0b2f-f9ef-4c2f-a6a6-c64663c2300c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"23", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.721923\"\>",
     -0.7219229310364613,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0407155\"\>",
     -0.04071550580322036,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[23, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7219229310364613, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.04071550580322036, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518072011574*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"35cf9031-7eeb-403b-9d13-c5a04ab54391"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"24", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.760104\"\>",
     -0.7601039583268232,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0191005\"\>",
     -0.01910050482588126,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[24, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7601039583268232, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.01910050482588126, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495180791262827`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"fb40a775-992f-48bf-96db-6bd5d22827dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"25", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.803768\"\>",
     -0.8037680559512244,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00692786\"\>",
     -0.00692786429298297,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[25, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.8037680559512244, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.00692786429298297, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518085311908*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2a9193a4-9944-47e9-9219-593b993ac2a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"26", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.650905\"\>",
     -0.6509051113163602,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.102175\"\>",
     0.10217471952317228`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[26, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6509051113163602, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.10217471952317228`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495180936562653`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"5b060469-b450-4fe0-8e7a-de951dfb2fe4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"27", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.618295\"\>",
     -0.6182951181046855,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.120413\"\>",
     0.12041283524487056`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[27, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6182951181046855, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.12041283524487056`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84951810267689*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"4f7e3884-b2bf-4b51-9ce9-d2ff263c0f24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"28", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.560785\"\>",
     -0.5607847523849868,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0740718\"\>",
     0.07407184912670137,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[28, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5607847523849868, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.07407184912670137, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518111708482*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"3a45eef5-2a67-4d14-83cc-e29eb469d654"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"29", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.503495\"\>",
     -0.5034946910800653,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.022118\"\>",
     0.02211797504466751,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[29, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5034946910800653, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.02211797504466751, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518120623645*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"99696d80-863f-4142-b671-8c6bed5f01e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"30", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.462367\"\>",
     -0.46236741491763583`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00309851\"\>",
     0.003098511423280795,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[30, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.46236741491763583`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.003098511423280795, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518129299657*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"539e1716-d13f-468f-8df1-aab647ec4699"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.664146\"\>",
     -0.664146419462598,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0164408\"\>",
     0.016440787681187213`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[31, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.664146419462598, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.016440787681187213`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518136776039*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f7cf7dc2-d59c-4574-98a7-5f891073e07b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"32", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.658817\"\>",
     -0.6588167596095355,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0198673\"\>",
     0.01986726858386445,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[32, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6588167596095355, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.01986726858386445, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518145152471*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"94dbeed5-a684-4488-ab62-4267582924b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"33", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.649172\"\>",
     -0.6491716545294522,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0121332\"\>",
     0.012133247282980405`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[33, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6491716545294522, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.012133247282980405`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495181527683897`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"9f75ece3-8f40-4c42-a146-09b2a1b465a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"34", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.640253\"\>",
     -0.640253381283846,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00229359\"\>",
     0.002293587688078313,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[34, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.640253381283846, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.002293587688078313, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518160166216*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"1c4d6133-736e-46a8-9a43-5e11f092f0e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"35", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.637017\"\>",
     -0.6370166482173312,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000985671\"\>",
     -0.0009856707472470241,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[35, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6370166482173312, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0009856707472470241, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518167169651*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e05ff36c-479d-4513-a0ef-16e1ab1b9751"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"36", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.667438\"\>",
     -0.6674379132058662,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00541346\"\>",
     -0.005413455209140398,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[36, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6674379132058662, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.005413455209140398, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495181744268513`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e8691ff0-f60c-4253-be99-5b3c4f8942ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"37", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.669453\"\>",
     -0.669452967875755,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00873423\"\>",
     -0.008734225523675098,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[37, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.669452967875755, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.008734225523675098, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518181869412*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"8d338c02-82db-4e6f-b7f8-8251bbd99580"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"38", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.674961\"\>",
     -0.6749613244183341,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00971703\"\>",
     -0.009717030344382685,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[38, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6749613244183341, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.009717030344382685, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518188900272*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"0727909b-d1a2-452d-a2ec-c37f4b908ed1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"39", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.685384\"\>",
     -0.6853837889958889,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00667018\"\>",
     -0.0066701769593826175`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[39, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6853837889958889, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0066701769593826175`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495181957395678`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e4aa853b-135c-455d-9079-be0ea0a4a3cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"40", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.701228\"\>",
     -0.7012283190444453,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00321167\"\>",
     -0.003211665464931271,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[40, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7012283190444453, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.003211665464931271, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518202190089*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"295959aa-427b-4d41-97fa-7cd7249bcaff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"41", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.668645\"\>",
     -0.6686454455426926,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0134864\"\>",
     -0.013486447217342544`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[41, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6686454455426926, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.013486447217342544`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518209090019*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6d7ebf5d-005d-4c66-8c9f-54a28b4ac73b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"42", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.673415\"\>",
     -0.6734145373961888,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0196221\"\>",
     -0.01962208224596184,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[42, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6734145373961888, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.01962208224596184, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518216264772*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"a8004f98-f501-4f45-951b-640a4d3ae68a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"43", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.684876\"\>",
     -0.6848755234348566,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0185711\"\>",
     -0.018571109251054076`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[43, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6848755234348566, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.018571109251054076`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84951822289472*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f1eba630-6de4-45c9-bc7b-934e5507d4d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"44", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.703452\"\>",
     -0.7034519131890246,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0105958\"\>",
     -0.010595785993183818`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[44, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7034519131890246, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.010595785993183818`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518229175581*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f271173b-b248-45ec-ba9a-74b9cea0172a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"45", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.727967\"\>",
     -0.7279668559103593,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00425346\"\>",
     -0.004253455468176874,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[45, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7279668559103593, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.004253455468176874, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518234971738*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"43bdc708-caeb-42a7-9ae4-a67c4fd383ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"46", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.669109\"\>",
     -0.6691089857132942,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.016593\"\>",
     -0.016593043902416685`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[46, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6691089857132942, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.016593043902416685`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495182419087267`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"cb22ba8b-a337-4cf9-bdae-bf73478a1202"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"47", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.674944\"\>",
     -0.6749439860364747,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0238597\"\>",
     -0.023859740101929934`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[47, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6749439860364747, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.023859740101929934`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518248921624*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2d005d14-7568-4a72-8d84-f899f4883362"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"48", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.68875\"\>",
     -0.6887496260890545,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0217042\"\>",
     -0.021704183550358514`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[48, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6887496260890545, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.021704183550358514`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518255350513*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"eb759e74-94da-4b0b-ac78-5b1b705e03db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"49", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.710626\"\>",
     -0.7106256414845553,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0122078\"\>",
     -0.012207779869476729`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[49, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7106256414845553, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.012207779869476729`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518261422833*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"1a0df7e8-e068-4d8d-8239-03496d896ccc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"50", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.738754\"\>",
     -0.7387538282670217,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00469285\"\>",
     -0.004692854152996814,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[50, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.7387538282670217, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.004692854152996814, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518267493394*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"65d930fa-7f96-4669-83f2-22c62e49beef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"51", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.662463\"\>",
     -0.6624630551215972,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0290885\"\>",
     0.029088531535276796`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[51, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6624630551215972, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.029088531535276796`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495182735442867`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"108d2f89-dc36-41e8-957b-8495972786e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"52", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.651972\"\>",
     -0.651971774324295,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0440028\"\>",
     0.044002832277058125`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[52, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.651971774324295, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.044002832277058125`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518280287088*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"5b6a3f84-c11e-4301-923b-949fd5282225"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"53", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.626516\"\>",
     -0.6265164211127966,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0403458\"\>",
     0.040345770823098044`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[53, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6265164211127966, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.040345770823098044`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518287012413*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"0b3ce476-6833-4c1c-8193-1f41153aeeb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"54", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.590345\"\>",
     -0.5903446405924421,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0174374\"\>",
     0.017437417464521553`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[54, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5903446405924421, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.017437417464521553`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518293778701*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"bbbbbe0a-e705-4a93-a991-bd00ec6f9dbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"55", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.554839\"\>",
     -0.5548394931709851,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00399159\"\>",
     0.003991591164340715,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[55, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5548394931709851, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.003991591164340715, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518300823489*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"92609f84-a480-462b-88dc-ef403b741ebd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"56", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.665998\"\>",
     -0.6659980785062874,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0046344\"\>",
     0.004634403401250815,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[56, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6659980785062874, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.004634403401250815, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518306221562*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"9e2800cd-c28c-4176-a143-84972b538ef1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"57", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.664318\"\>",
     -0.6643180645614882,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00707318\"\>",
     0.0070731799039230984`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[57, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6643180645614882, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0070731799039230984`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518312221012*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"5902374a-3607-4a32-a46e-90fc0266c06f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"58", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.660176\"\>",
     -0.6601761721258793,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00660015\"\>",
     0.006600154424088881,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[58, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6601761721258793, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.006600154424088881, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84951831811138*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"672c1ec8-cc83-48db-8d38-a7566f204b84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"59", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.654177\"\>",
     -0.6541767246196634,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0028236\"\>",
     0.002823603574098215,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[59, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6541767246196634, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.002823603574098215, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518323914899*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"9188b011-a1c8-44e5-9ec9-2d0c1920be03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"60", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.648277\"\>",
     -0.6482770132231358,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000557473\"\>",
     0.0005574732711003957,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[60, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6482770132231358, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0005574732711003957, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518329712632*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"64de9a98-40dc-4dff-b466-93b8cab5eb40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"61", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.666861\"\>",
     -0.6668607241175146,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00137249\"\>",
     -0.0013724918529841432`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[61, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6668607241175146, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0013724918529841432`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518334962783*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"bdd7d7db-4f62-49d8-9ecd-cb038920e722"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"62", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.667382\"\>",
     -0.6673818594002217,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00230841\"\>",
     -0.0023084121984012626`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[62, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6673818594002217, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0023084121984012626`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495183406063023`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"84bed784-cbda-4ec1-9f28-747f7e447671"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"63", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.668888\"\>",
     -0.6688879256942011,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00273047\"\>",
     -0.0027304729887569165`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[63, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6688879256942011, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0027304729887569165`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518346071269*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ed25a30a-0cf4-4a6b-b11c-2978e32f6df5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"64", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.671786\"\>",
     -0.6717857421646282,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0017746\"\>",
     -0.00177459777173749,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[64, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6717857421646282, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.00177459777173749, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518351406142*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"48d5eb77-236b-4174-bd69-c4208d6f66a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"65", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.67587\"\>",
     -0.6758695989417242,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000683856\"\>",
     -0.00068385551074191,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[65, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6758695989417242, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.00068385551074191, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518356850094*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6745378c-3a4f-453a-a903-3367e170a8cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"66", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.667176\"\>",
     -0.667175616119621,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00356967\"\>",
     -0.0035696737684076203`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[66, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.667175616119621, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0035696737684076203`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518361957346*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"33ffdc68-3785-4459-a423-c8e182fa3a93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"67", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.668505\"\>",
     -0.668505282996125,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00577013\"\>",
     -0.005770133684771088,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[67, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.668505282996125, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.005770133684771088, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495183675978203`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"250a4707-1699-45ee-a9b8-0ca5973c6e24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"68", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.67212\"\>",
     -0.6721198158507276,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00625428\"\>",
     -0.006254283074630203,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[68, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6721198158507276, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.006254283074630203, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495183728582993`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"09438249-1f85-43c1-ba88-9791c0cae539"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"69", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.67844\"\>",
     -0.6784402899809393,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00357604\"\>",
     -0.0035760366328281847`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[69, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6784402899809393, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0035760366328281847`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518377918339*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"909606c5-05d8-4df7-8bac-30359ee0b558"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"70", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.686517\"\>",
     -0.6865170431687071,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00119033\"\>",
     -0.0011903310902906766`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[70, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6865170431687071, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0011903310902906766`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518383021756*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"74625c0e-4bea-45ec-b199-0bd55a558bcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"71", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.667296\"\>",
     -0.6672962790978749,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0044121\"\>",
     -0.004412095845777134,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[71, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6672962790978749, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.004412095845777134, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518388076582*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ab942e18-c4d9-42ce-9754-e4ffbeb1fec1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"72", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.668936\"\>",
     -0.6689364840357976,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00710199\"\>",
     -0.007101991541622217,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[72, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6689364840357976, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.007101991541622217, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495183933102083`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6020a69a-a35d-45d2-8efa-24c5755eb381"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"73", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.673366\"\>",
     -0.6733656825290671,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00762174\"\>",
     -0.007621736861668665,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[73, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6733656825290671, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.007621736861668665, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518398420698*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b817b844-a858-4f4d-bea4-c6fe033985ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"74", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.681024\"\>",
     -0.681023541260467,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00428478\"\>",
     -0.004284784948057296,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[74, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.681023541260467, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.004284784948057296, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518403331451*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2735416e-e548-48e4-bb83-2935f90be958"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"75", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.690684\"\>",
     -0.6906836494128136,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00139272\"\>",
     -0.0013927150015685236`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[75, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6906836494128136, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0013927150015685236`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518408177359*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"39051c58-98d3-4a8b-906f-42987c4a8d80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"76", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.665598\"\>",
     -0.6655975183858939,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0075303\"\>",
     0.007530296933497469,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[76, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6655975183858939, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.007530296933497469, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495184128939133`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"22bbd298-684c-4eaf-b81b-60539c6f09a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"77", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.662774\"\>",
     -0.6627735409949722,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0123376\"\>",
     0.012337616491133924`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[77, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6627735409949722, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.012337616491133924`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518418182218*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"33757449-52a3-4064-a57b-99a7cff32777"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"78", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.655059\"\>",
     -0.6550590957175079,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0132283\"\>",
     0.013228307132734268`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[78, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6550590957175079, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.013228307132734268`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518423310335*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"4eeefce9-2113-4735-a14b-e8dcbcef008d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"79", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.642359\"\>",
     -0.642358974930802,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00656872\"\>",
     0.006568722537053855,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[79, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.642358974930802, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.006568722537053855, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518428572163*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"85ebcf74-00ed-43e1-a7eb-b6156a871fcf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"80", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.628367\"\>",
     -0.6283666370520063,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00160998\"\>",
     0.0016099836177966094`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[80, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6283666370520063, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0016099836177966094`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518433740754*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"59ad0128-fd7b-462d-905a-c74c6469729d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"81", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.666497\"\>",
     -0.6664968878550737,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00119678\"\>",
     0.0011967840581231484`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[81, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6664968878550737, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0011967840581231484`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518438252924*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"0eb7540b-7108-40b7-89d3-df45f5c35837"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"82", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.666048\"\>",
     -0.666047533218387,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00196512\"\>",
     0.0019651243856340364`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[82, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.666047533218387, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0019651243856340364`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518443141364*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"0ecda748-fef9-4890-aa60-2c90d67c96f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"83", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.664814\"\>",
     -0.6648139482209301,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00212065\"\>",
     0.0021206510475935986`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[83, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6648139482209301, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0021206510475935986`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518447893952*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b8330495-a0f1-4913-8dbe-b2bbc5593428"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"84", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.662762\"\>",
     -0.6627622469821163,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00106256\"\>",
     0.0010625573961255952`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[84, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6627622469821163, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0010625573961255952`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518452590941*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"57633abf-a80b-4ed6-ab2e-7797f00ab6ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"85", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.660462\"\>",
     -0.6604624202928434,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000262515\"\>",
     0.0002625153239917774,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[85, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6604624202928434, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0002625153239917774, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518457205407*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"d9e5865a-6b33-4e3f-96c3-7743f1d98c8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"86", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.666715\"\>",
     -0.6667152197118302,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000344468\"\>",
     -0.00034446789951052807`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[86, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6667152197118302, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.00034446789951052807`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495184619011307`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ddd51a44-369d-438b-aa85-1ea4a3c15c5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"87", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.666846\"\>",
     -0.6668461295983322,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000580467\"\>",
     -0.000580466968137031,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[87, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6668461295983322, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.000580466968137031, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84951846664441*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"c44c6007-08e1-47b1-a6a5-cf015a7f44ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"88", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.667223\"\>",
     -0.6672226766731517,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000673169\"\>",
     -0.0006731691071763726,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[88, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6672226766731517, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0006731691071763726, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495184712203007`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e47f0d1d-779a-4021-aa91-45edaa3e5ac2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"89", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.667905\"\>",
     -0.6679051808724097,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000380882\"\>",
     -0.00038088180230326106`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[89, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6679051808724097, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.00038088180230326106`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495184757001143`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"01438187-472f-405a-ab05-32418c693914"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"90", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.668743\"\>",
     -0.6687431643508096,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000107684\"\>",
     -0.0001076835709090505,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[90, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6687431643508096, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0001076835709090505, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84951847999269*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"4fe3778c-c9ec-4c14-bce5-6708638b6ec6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"91", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.666795\"\>",
     -0.6667948573761837,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000905935\"\>",
     -0.000905935481400082,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[91, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6667948573761837, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.000905935481400082, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495184844364347`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"d52beb66-b0cb-404b-9447-2fe195b23415"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"92", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.667138\"\>",
     -0.667137565587459,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00151098\"\>",
     -0.0015109845843660056`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[92, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.667137565587459, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0015109845843660056`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518489069708*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"af1ca524-ae8f-4c58-8efb-41b1060e1a04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"93", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.668105\"\>",
     -0.668104727532065,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00170097\"\>",
     -0.0017009716974303406`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[93, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.668104727532065, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0017009716974303406`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518493451745*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"d9d8c8dd-11a2-4373-a416-8fddf6297d89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"94", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.669799\"\>",
     -0.6697991339856404,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000918052\"\>",
     -0.0009180523623010695,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[94, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6697991339856404, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0009180523623010695, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518497786079*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"d72247c5-db8d-46d8-ac5a-4cbbfddb3cdd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"95", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.671812\"\>",
     -0.6718124143450841,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000247246\"\>",
     -0.0002472463049470172,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[95, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6718124143450841, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0002472463049470172, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518502010892*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e9dc583e-393f-437d-9ff3-ab5ac27b066f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"96", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.666825\"\>",
     -0.6668253436211828,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00112127\"\>",
     -0.0011212734825906707`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[96, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6668253436211828, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0011212734825906707`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84951850688022*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2b34708f-c5e5-4368-b3f2-cf7a7e75c736"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"97", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.667249\"\>",
     -0.6672492403889679,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00186786\"\>",
     -0.001867861737065844,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[97, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6672492403889679, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.001867861737065844, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518511445389*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"45bb8d92-039e-4d88-81e4-3a70a82aba62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"98", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.668443\"\>",
     -0.6684430997258562,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00209611\"\>",
     -0.0020961077909504734`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[98, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6684430997258562, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0020961077909504734`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518515895743*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"1ae62d0f-3391-4b33-8e23-dda1c7f5fa30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"99", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.670527\"\>",
     -0.6705271967990515,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00112538\"\>",
     -0.0011253809528026678`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[99, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6705271967990515, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0011253809528026678`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8495185201291428`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f91dcca8-697e-442b-8da9-cd936b7924ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"100", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.672995\"\>",
     -0.6729951977230416,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000301381\"\>",
     -0.0003013808604911659,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[100, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6729951977230416, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0003013808604911659, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.849518524188759*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"a86af4e2-6e13-4a55-9c20-074844fec291"]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1082, 697},
WindowMargins->{{Automatic, 89}, {4, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5861, 181, 676, "Input",ExpressionUUID->"953ad06e-ea81-4a5d-ad13-d9ebd1510458"],
Cell[6422, 203, 793, 22, 255, "Input",ExpressionUUID->"bb5620f0-6e9a-48d0-8520-ab02de213978",
 InitializationCell->True],
Cell[7218, 227, 2117, 60, 255, "Input",ExpressionUUID->"a27b2d18-5d97-4801-8ce1-73e4b5bdefbc",
 InitializationCell->True],
Cell[9338, 289, 4244, 117, 255, "Input",ExpressionUUID->"78f05d5d-c291-458c-afcc-453e5bd314d5",
 InitializationCell->True],
Cell[13585, 408, 844, 26, 140, "Input",ExpressionUUID->"b53de686-1f5d-41fe-a97e-a8c67ef8fd3b",
 InitializationCell->True],
Cell[14432, 436, 1042, 32, 163, "Input",ExpressionUUID->"c1803151-0d63-4d80-abe3-a92e3c5fe53f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[15499, 472, 1183, 35, 163, "Input",ExpressionUUID->"c9fb8195-d165-42d5-a569-fa60cfb46e35",
 InitializationCell->True],
Cell[16685, 509, 854, 25, 75, "Output",ExpressionUUID->"bd07fdcc-6030-479e-a43e-8f2e45846093"]
}, Open  ]],
Cell[17554, 537, 791, 24, 163, "Input",ExpressionUUID->"dc69612d-9654-47be-9904-4ac30255171c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[18370, 565, 1385, 43, 147, "Input",ExpressionUUID->"4da6ba0d-ffcd-498d-915e-eda4ebf62668"],
Cell[19758, 610, 103, 0, 25, "Print",ExpressionUUID->"57e4724a-5094-410b-af92-e121c29f2147"]
}, Open  ]],
Cell[19876, 613, 6739, 175, 1152, "Input",ExpressionUUID->"86cdf3b4-1f4e-47e9-849f-133dc8eadd69",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[26640, 792, 692, 19, 216, "Input",ExpressionUUID->"e67de32c-d228-4959-b445-af03dc7dbada"],
Cell[27335, 813, 170, 2, 35, "Output",ExpressionUUID->"7fdff1ce-c41a-4b9f-b03c-16ce189f2b51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27542, 820, 693, 19, 216, "Input",ExpressionUUID->"662bc792-da00-40ba-8101-0b0fdca63b1d"],
Cell[28238, 841, 171, 2, 35, "Output",ExpressionUUID->"bc8dac17-9dee-416a-8718-a9dc30836c65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28446, 848, 5851, 144, 837, "Input",ExpressionUUID->"3d69afdd-d451-4eb0-9186-b95ebdd3a227"],
Cell[CellGroupData[{
Cell[34322, 996, 3209, 81, 25, "Print",ExpressionUUID->"62a02911-072f-40dd-96bf-2bc529db7af7"],
Cell[37534, 1079, 3206, 81, 25, "Print",ExpressionUUID->"c1224605-ddc9-449a-909f-eed32ea06cb9"],
Cell[40743, 1162, 3202, 81, 25, "Print",ExpressionUUID->"9df8200a-8222-4a9e-ae88-54d7ee590943"],
Cell[43948, 1245, 3199, 81, 25, "Print",ExpressionUUID->"24b5e51f-7ab7-414c-a059-3db031197714"],
Cell[47150, 1328, 3208, 80, 25, "Print",ExpressionUUID->"a61fba4d-97e3-4acd-90b0-0dd90385c121"],
Cell[50361, 1410, 3209, 81, 25, "Print",ExpressionUUID->"64ad4979-777e-406b-820b-3e17432da56b"],
Cell[53573, 1493, 3205, 81, 25, "Print",ExpressionUUID->"37dfa75e-feca-4b82-8a80-6ffc8d4fb9c8"],
Cell[56781, 1576, 3204, 81, 25, "Print",ExpressionUUID->"176c953d-2cd7-46aa-86d1-3689476655fb"],
Cell[59988, 1659, 3204, 80, 25, "Print",ExpressionUUID->"fd0ab850-0a3c-4a7b-a9f0-e24d189225a7"],
Cell[63195, 1741, 3205, 80, 25, "Print",ExpressionUUID->"06a2c260-3770-4945-8a15-15e3f8e2e8cd"],
Cell[66403, 1823, 3213, 80, 25, "Print",ExpressionUUID->"b39402ae-ca3b-4b63-b2d0-4773eb2fa8f1"],
Cell[69619, 1905, 3206, 80, 25, "Print",ExpressionUUID->"2040f6bb-92da-4b07-a710-a35af97f9d9b"],
Cell[72828, 1987, 3202, 80, 25, "Print",ExpressionUUID->"22f6fd07-17bc-4e05-969e-d4c63948df47"],
Cell[76033, 2069, 3198, 80, 25, "Print",ExpressionUUID->"b8fc7fda-80b4-4111-9b61-cc7be955622c"],
Cell[79234, 2151, 3206, 80, 25, "Print",ExpressionUUID->"40797c45-3aa9-4309-94ce-2d441b5ab247"],
Cell[82443, 2233, 3208, 80, 25, "Print",ExpressionUUID->"834d7d5b-2125-44a7-b3c4-ba73aa28801b"],
Cell[85654, 2315, 3206, 80, 25, "Print",ExpressionUUID->"f1dceed0-44bd-4b09-bf56-5db299663b2f"],
Cell[88863, 2397, 3207, 80, 25, "Print",ExpressionUUID->"6e90dffc-388a-4f8b-b588-9a14f805fb4b"],
Cell[92073, 2479, 3206, 80, 25, "Print",ExpressionUUID->"345c6b37-5df5-437b-a32e-dc1946ccfe6c"],
Cell[95282, 2561, 3207, 80, 25, "Print",ExpressionUUID->"b247a60a-a145-4d41-a3c8-46c7732d1a1b"],
Cell[98492, 2643, 3213, 80, 25, "Print",ExpressionUUID->"6d7ba740-374a-4229-bbdc-6984cfb37081"],
Cell[101708, 2725, 3202, 80, 25, "Print",ExpressionUUID->"3d4f0b2f-f9ef-4c2f-a6a6-c64663c2300c"],
Cell[104913, 2807, 3203, 80, 25, "Print",ExpressionUUID->"35cf9031-7eeb-403b-9d13-c5a04ab54391"],
Cell[108119, 2889, 3205, 80, 25, "Print",ExpressionUUID->"fb40a775-992f-48bf-96db-6bd5d22827dd"],
Cell[111327, 2971, 3204, 80, 25, "Print",ExpressionUUID->"2a9193a4-9944-47e9-9219-593b993ac2a1"],
Cell[114534, 3053, 3210, 81, 25, "Print",ExpressionUUID->"5b060469-b450-4fe0-8e7a-de951dfb2fe4"],
Cell[117747, 3136, 3204, 81, 25, "Print",ExpressionUUID->"4f7e3884-b2bf-4b51-9ce9-d2ff263c0f24"],
Cell[120954, 3219, 3201, 81, 25, "Print",ExpressionUUID->"3a45eef5-2a67-4d14-83cc-e29eb469d654"],
Cell[124158, 3302, 3200, 81, 25, "Print",ExpressionUUID->"99696d80-863f-4142-b671-8c6bed5f01e9"],
Cell[127361, 3385, 3208, 81, 25, "Print",ExpressionUUID->"539e1716-d13f-468f-8df1-aab647ec4699"],
Cell[130572, 3468, 3209, 81, 25, "Print",ExpressionUUID->"f7cf7dc2-d59c-4574-98a7-5f891073e07b"],
Cell[133784, 3551, 3204, 81, 25, "Print",ExpressionUUID->"94dbeed5-a684-4488-ab62-4267582924b5"],
Cell[136991, 3634, 3207, 81, 25, "Print",ExpressionUUID->"9f75ece3-8f40-4c42-a146-09b2a1b465a4"],
Cell[140201, 3717, 3202, 81, 25, "Print",ExpressionUUID->"1c4d6133-736e-46a8-9a43-5e11f092f0e3"],
Cell[143406, 3800, 3206, 80, 25, "Print",ExpressionUUID->"e05ff36c-479d-4513-a0ef-16e1ab1b9751"],
Cell[146615, 3882, 3211, 80, 25, "Print",ExpressionUUID->"e8691ff0-f60c-4253-be99-5b3c4f8942ca"],
Cell[149829, 3964, 3204, 80, 25, "Print",ExpressionUUID->"8d338c02-82db-4e6f-b7f8-8251bbd99580"],
Cell[153036, 4046, 3203, 80, 25, "Print",ExpressionUUID->"0727909b-d1a2-452d-a2ec-c37f4b908ed1"],
Cell[156242, 4128, 3209, 80, 25, "Print",ExpressionUUID->"e4aa853b-135c-455d-9079-be0ea0a4a3cf"],
Cell[159454, 4210, 3203, 80, 25, "Print",ExpressionUUID->"295959aa-427b-4d41-97fa-7cd7249bcaff"],
Cell[162660, 4292, 3210, 80, 25, "Print",ExpressionUUID->"6d7ebf5d-005d-4c66-8c9f-54a28b4ac73b"],
Cell[165873, 4374, 3203, 80, 25, "Print",ExpressionUUID->"a8004f98-f501-4f45-951b-640a4d3ae68a"],
Cell[169079, 4456, 3203, 80, 25, "Print",ExpressionUUID->"f1eba630-6de4-45c9-bc7b-934e5507d4d9"],
Cell[172285, 4538, 3204, 80, 25, "Print",ExpressionUUID->"f271173b-b248-45ec-ba9a-74b9cea0172a"],
Cell[175492, 4620, 3203, 80, 25, "Print",ExpressionUUID->"43bdc708-caeb-42a7-9ae4-a67c4fd383ef"],
Cell[178698, 4702, 3211, 80, 25, "Print",ExpressionUUID->"cb22ba8b-a337-4cf9-bdae-bf73478a1202"],
Cell[181912, 4784, 3207, 80, 25, "Print",ExpressionUUID->"2d005d14-7568-4a72-8d84-f899f4883362"],
Cell[185122, 4866, 3203, 80, 25, "Print",ExpressionUUID->"eb759e74-94da-4b0b-ac78-5b1b705e03db"],
Cell[188328, 4948, 3204, 80, 25, "Print",ExpressionUUID->"1a0df7e8-e068-4d8d-8239-03496d896ccc"],
Cell[191535, 5030, 3203, 80, 25, "Print",ExpressionUUID->"65d930fa-7f96-4669-83f2-22c62e49beef"],
Cell[194741, 5112, 3213, 81, 25, "Print",ExpressionUUID->"108d2f89-dc36-41e8-957b-8495972786e2"],
Cell[197957, 5195, 3206, 81, 25, "Print",ExpressionUUID->"5b6a3f84-c11e-4301-923b-949fd5282225"],
Cell[201166, 5278, 3205, 81, 25, "Print",ExpressionUUID->"0b3ce476-6833-4c1c-8193-1f41153aeeb3"],
Cell[204374, 5361, 3205, 81, 25, "Print",ExpressionUUID->"bbbbbe0a-e705-4a93-a991-bd00ec6f9dbc"],
Cell[207582, 5444, 3204, 81, 25, "Print",ExpressionUUID->"92609f84-a480-462b-88dc-ef403b741ebd"],
Cell[210789, 5527, 3209, 81, 25, "Print",ExpressionUUID->"9e2800cd-c28c-4176-a143-84972b538ef1"],
Cell[214001, 5610, 3211, 81, 25, "Print",ExpressionUUID->"5902374a-3607-4a32-a46e-90fc0266c06f"],
Cell[217215, 5693, 3203, 81, 25, "Print",ExpressionUUID->"672c1ec8-cc83-48db-8d38-a7566f204b84"],
Cell[220421, 5776, 3203, 81, 25, "Print",ExpressionUUID->"9188b011-a1c8-44e5-9ec9-2d0c1920be03"],
Cell[223627, 5859, 3207, 81, 25, "Print",ExpressionUUID->"64de9a98-40dc-4dff-b466-93b8cab5eb40"],
Cell[226837, 5942, 3213, 80, 25, "Print",ExpressionUUID->"bdd7d7db-4f62-49d8-9ecd-cb038920e722"],
Cell[230053, 6024, 3212, 80, 25, "Print",ExpressionUUID->"84bed784-cbda-4ec1-9f28-747f7e447671"],
Cell[233268, 6106, 3207, 80, 25, "Print",ExpressionUUID->"ed25a30a-0cf4-4a6b-b11c-2978e32f6df5"],
Cell[236478, 6188, 3200, 80, 25, "Print",ExpressionUUID->"48d5eb77-236b-4174-bd69-c4208d6f66a0"],
Cell[239681, 6270, 3201, 80, 25, "Print",ExpressionUUID->"6745378c-3a4f-453a-a903-3367e170a8cb"],
Cell[242885, 6352, 3211, 80, 25, "Print",ExpressionUUID->"33ffdc68-3785-4459-a423-c8e182fa3a93"],
Cell[246099, 6434, 3206, 80, 25, "Print",ExpressionUUID->"250a4707-1699-45ee-a9b8-0ca5973c6e24"],
Cell[249308, 6516, 3204, 80, 25, "Print",ExpressionUUID->"09438249-1f85-43c1-ba88-9791c0cae539"],
Cell[252515, 6598, 3206, 80, 25, "Print",ExpressionUUID->"909606c5-05d8-4df7-8bac-30359ee0b558"],
Cell[255724, 6680, 3207, 80, 25, "Print",ExpressionUUID->"74625c0e-4bea-45ec-b199-0bd55a558bcb"],
Cell[258934, 6762, 3208, 80, 25, "Print",ExpressionUUID->"ab942e18-c4d9-42ce-9754-e4ffbeb1fec1"],
Cell[262145, 6844, 3208, 80, 25, "Print",ExpressionUUID->"6020a69a-a35d-45d2-8efa-24c5755eb381"],
Cell[265356, 6926, 3203, 80, 25, "Print",ExpressionUUID->"b817b844-a858-4f4d-bea4-c6fe033985ad"],
Cell[268562, 7008, 3201, 80, 25, "Print",ExpressionUUID->"2735416e-e548-48e4-bb83-2935f90be958"],
Cell[271766, 7090, 3207, 80, 25, "Print",ExpressionUUID->"39051c58-98d3-4a8b-906f-42987c4a8d80"],
Cell[274976, 7172, 3211, 81, 25, "Print",ExpressionUUID->"22bbd298-684c-4eaf-b81b-60539c6f09a3"],
Cell[278190, 7255, 3208, 81, 25, "Print",ExpressionUUID->"33757449-52a3-4064-a57b-99a7cff32777"],
Cell[281401, 7338, 3205, 81, 25, "Print",ExpressionUUID->"4eeefce9-2113-4735-a14b-e8dcbcef008d"],
Cell[284609, 7421, 3202, 81, 25, "Print",ExpressionUUID->"85ebcf74-00ed-43e1-a7eb-b6156a871fcf"],
Cell[287814, 7504, 3208, 81, 25, "Print",ExpressionUUID->"59ad0128-fd7b-462d-905a-c74c6469729d"],
Cell[291025, 7587, 3214, 81, 25, "Print",ExpressionUUID->"0eb7540b-7108-40b7-89d3-df45f5c35837"],
Cell[294242, 7670, 3209, 81, 25, "Print",ExpressionUUID->"0ecda748-fef9-4890-aa60-2c90d67c96f5"],
Cell[297454, 7753, 3208, 81, 25, "Print",ExpressionUUID->"b8330495-a0f1-4913-8dbe-b2bbc5593428"],
Cell[300665, 7836, 3208, 81, 25, "Print",ExpressionUUID->"57633abf-a80b-4ed6-ab2e-7797f00ab6ee"],
Cell[303876, 7919, 3207, 81, 25, "Print",ExpressionUUID->"d9e5865a-6b33-4e3f-96c3-7743f1d98c8e"],
Cell[307086, 8002, 3218, 80, 25, "Print",ExpressionUUID->"ddd51a44-369d-438b-aa85-1ea4a3c15c5c"],
Cell[310307, 8084, 3206, 80, 25, "Print",ExpressionUUID->"c44c6007-08e1-47b1-a6a5-cf015a7f44ae"],
Cell[313516, 8166, 3208, 80, 25, "Print",ExpressionUUID->"e47f0d1d-779a-4021-aa91-45edaa3e5ac2"],
Cell[316727, 8248, 3212, 80, 25, "Print",ExpressionUUID->"01438187-472f-405a-ab05-32418c693914"],
Cell[319942, 8330, 3205, 80, 25, "Print",ExpressionUUID->"4fe3778c-c9ec-4c14-bce5-6708638b6ec6"],
Cell[323150, 8412, 3212, 80, 25, "Print",ExpressionUUID->"d52beb66-b0cb-404b-9447-2fe195b23415"],
Cell[326365, 8494, 3208, 80, 25, "Print",ExpressionUUID->"af1ca524-ae8f-4c58-8efb-41b1060e1a04"],
Cell[329576, 8576, 3205, 80, 25, "Print",ExpressionUUID->"d9d8c8dd-11a2-4373-a416-8fddf6297d89"],
Cell[332784, 8658, 3206, 80, 25, "Print",ExpressionUUID->"d72247c5-db8d-46d8-ac5a-4cbbfddb3cdd"],
Cell[335993, 8740, 3206, 80, 25, "Print",ExpressionUUID->"e9dc583e-393f-437d-9ff3-ab5ac27b066f"],
Cell[339202, 8822, 3212, 80, 25, "Print",ExpressionUUID->"2b34708f-c5e5-4368-b3f2-cf7a7e75c736"],
Cell[342417, 8904, 3206, 80, 25, "Print",ExpressionUUID->"45bb8d92-039e-4d88-81e4-3a70a82aba62"],
Cell[345626, 8986, 3207, 80, 25, "Print",ExpressionUUID->"1ae62d0f-3391-4b33-8e23-dda1c7f5fa30"],
Cell[348836, 9068, 3209, 80, 25, "Print",ExpressionUUID->"f91dcca8-697e-442b-8da9-cd936b7924ae"],
Cell[352048, 9150, 3208, 80, 25, "Print",ExpressionUUID->"a86af4e2-6e13-4a55-9c20-074844fec291"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/parameter_space_scanning/scanning/rxx_scan_fastlb.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    374216,       9517]
NotebookOptionsPosition[    362163,       9367]
NotebookOutlinePosition[    362530,       9383]
CellTagsIndexPosition[    362487,       9380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Tensor", " ", "projections"}], ",", " ", 
    RowBox[{"signature", " ", "prototypes"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"th", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"phi", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"phis", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"thl", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Ma", " ", "=", " ", "."}], " ", ";"}], "\n"}], "\n", 
   RowBox[{
    RowBox[{"kl", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "*", 
       RowBox[{"Cos", "[", "phi", "]"}], "*", 
       RowBox[{"Sin", "[", "thl", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", "th", "]"}], "*", 
       RowBox[{"Cos", "[", "thl", "]"}]}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kex", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "*", 
       RowBox[{"Cos", "[", "phi", "]"}], "*", 
       RowBox[{"Cos", "[", "phis", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "*", 
       RowBox[{"Sin", "[", "phi", "]"}], "*", 
       RowBox[{"Sin", "[", "phis", "]"}]}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"key", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "th", "]"}]}], "*", 
       RowBox[{"Cos", "[", "phi", "]"}], "*", 
       RowBox[{"Sin", "[", "phis", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "*", 
       RowBox[{"Sin", "[", "phi", "]"}], "*", 
       RowBox[{"Cos", "[", "phis", "]"}]}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"lex", " ", "=", " ", 
     RowBox[{
      RowBox[{"Cos", "[", "phis", "]"}], "*", 
      RowBox[{"Sin", "[", "thl", "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ley", " ", "=", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", "phis", "]"}]}], "*", 
       RowBox[{"Sin", "[", "thl", "]"}]}]}], " ", ";"}], "\n"}], "\n", 
   RowBox[{
    RowBox[{"TFxx", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kl", "^", "2"}], "*", 
         RowBox[{"kex", "^", "2"}]}], "+", 
        RowBox[{"lex", "^", "2"}], "-", 
        RowBox[{"2", "*", "kl", "*", "kex", "*", "lex"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"kl", "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TFyy", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kl", "^", "2"}], "*", 
         RowBox[{"key", "^", "2"}]}], "+", 
        RowBox[{"ley", "^", "2"}], "-", 
        RowBox[{"2", "*", "kl", "*", "key", "*", "ley"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"kl", "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TFxy", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"kl", "^", "2"}], "*", "kex", "*", "key"}], "+", 
        RowBox[{"lex", "*", "ley"}], "-", 
        RowBox[{"kl", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kex", "*", "ley"}], "+", 
           RowBox[{"lex", "*", "key"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"kl", "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SFxx", " ", "=", " ", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"Cos", "[", "phis", "]"}], "^", "2"}], "*", "TFxx"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SFxy", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "phis", "]"}], "^", "2"}], "*", "TFxx"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", "phis", "]"}], "*", 
        RowBox[{"Cos", "[", "phis", "]"}], "*", "TFxy"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "phis", "]"}], "^", "2"}], "*", "TFyy"}]}]}], 
     ";"}], "\n"}], "\n", 
   RowBox[{
    RowBox[{"TExx", "=", 
     RowBox[{"1", "-", 
      RowBox[{"kex", "*", "kex"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TEyy", "=", 
     RowBox[{"1", "-", 
      RowBox[{"key", "*", "key"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TExy", "=", 
     RowBox[{
      RowBox[{"-", "kex"}], "*", "key"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SExx", " ", "=", " ", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"Cos", "[", "phis", "]"}], "^", "2"}], "*", "TExx"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SExy", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "phis", "]"}], "^", "2"}], "*", "TExx"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", "phis", "]"}], "*", 
        RowBox[{"Cos", "[", "phis", "]"}], "*", "TExy"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "phis", "]"}], "^", "2"}], "*", "TEyy"}]}]}], 
     ";"}], " ", "\n"}], "\n", 
   RowBox[{
    RowBox[{"fastlb", " ", "=", "1"}], " ", ";"}], " ", "\n", 
   RowBox[{
    RowBox[{"fasthb", " ", "=", " ", 
     RowBox[{"1", "-", 
      RowBox[{"kl", "^", "2"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"alfslow", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Ma", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "/", "3"}], ")"}]}]}], "*", 
       RowBox[{
        RowBox[{"Abs", "[", "kl", "]"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"kl", "^", "2"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "3"}], ")"}]}]}]}], "]"}]}], " ", 
    ";"}]}]}]], "Input",ExpressionUUID->"953ad06e-ea81-4a5d-ad13-\
d9ebd1510458"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"th", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"phi", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"phis", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"thl", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"Ma", " ", "=", " ", "."}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"K", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"th", " ", "=", " ", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"K", "/", "kz"}], "]"}]}], " ", ";"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[1]:=",ExpressionUUID->"bb5620f0-6e9a-48d0-8520-ab02de213978"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{"Scalar", " ", "part", " ", "of", " ", "anisotropy"}], "*)"}], 
  "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"FFastLB", " ", "=", " ", "1"}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"FFastHB", " ", "=", " ", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "th", "]"}], "*", 
          RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "phi", "]"}], "*", 
          RowBox[{"Sin", "[", "th", "]"}], "*", 
          RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "^", "2"}]}]}], " ", 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"FAlfSlow", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "th", "]"}], "*", 
            RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "phi", "]"}], "*", 
            RowBox[{"Sin", "[", "th", "]"}], "*", 
            RowBox[{"Sin", "[", "thl", "]"}]}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ma", "^", 
            RowBox[{"(", 
             RowBox[{"4", "/", "3"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Cos", "[", "th", "]"}], "*", 
                  RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Cos", "[", "phi", "]"}], "*", 
                  RowBox[{"Sin", "[", "th", "]"}], "*", 
                  RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "^", "2"}]}], 
             ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "3"}], ")"}]}]}], ")"}]}], ")"}]}], "]"}]}], 
    " ", ";"}], "\n"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[9]:=",ExpressionUUID->"a27b2d18-5d97-4801-8ce1-73e4b5bdefbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"F", " ", "signature", " ", "pars"}], ",", " ", "xx"}], "*)"}], 
  "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"afxx", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", "*", "phi"}], "]"}], "*", 
           RowBox[{
            RowBox[{"Sin", "[", "th", "]"}], "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "th", "]"}], "*", 
               RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "phi", "]"}], "*", 
               RowBox[{"Sin", "[", "th", "]"}], "*", 
               RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", "thl", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sin", "[", "thl", "]"}], "-", 
             RowBox[{
              RowBox[{"Cos", "[", "phi", "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "thl", "]"}], "*", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"2", "*", "th"}], "]"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"Cos", "[", "phi", "]"}], "*", 
                 RowBox[{
                  RowBox[{"Sin", "[", "th", "]"}], "^", "2"}], "*", 
                 RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Sin", "[", "th", "]"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Sin", "[", "th", "]"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"bfxx", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}], "*", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "*", "th"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", "*", "phi"}], "]"}], "-", 
             RowBox[{"2", "*", 
              RowBox[{
               RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], "*", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", "*", "th"}], "]"}]}]}], ")"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "^", "2"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Sin", "[", "th", "]"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cos", "[", "th", "]"}], "*", 
           RowBox[{"Cos", "[", "thl", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "phi", "]"}], "*", 
           RowBox[{"Sin", "[", "th", "]"}], "*", 
           RowBox[{"Sin", "[", "thl", "]"}]}]}], ")"}]}], ")"}]}]}], ";"}], 
   "\n", "\n"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[12]:=",ExpressionUUID->"78f05d5d-c291-458c-afcc-453e5bd314d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"E", " ", "signature", " ", "pars"}], ",", " ", "xx"}], "*)"}], 
  "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"aexx", " ", "=", " ", 
     RowBox[{"4", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "*", "phi"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Sin", "[", "th", "]"}], "^", "2"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bexx", " ", "=", " ", 
     RowBox[{"3", "+", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "*", "th"}], "]"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "*", "phi"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "th", "]"}], "^", "2"}]}]}]}], ";"}], 
   "\n"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[14]:=",ExpressionUUID->"b53de686-1f5d-41fe-a97e-a8c67ef8fd3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Spectrum", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"L", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"K", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"F", " ", "=", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"Pi", "/", "L"}]}], ")"}], "^", "2"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K", "^", "2"}], "+", 
          RowBox[{"kz", "^", "2"}]}], ")"}]}], "]"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "^", "2"}], "+", 
         RowBox[{"kz", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"11", "/", "6"}], ")"}]}]}]}], "  ", ";"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[16]:=",ExpressionUUID->"c1803151-0d63-4d80-abe3-a92e3c5fe53f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Filter", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Lf", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"Lb", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"filt", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"Pi", "/", "Lf"}]}], ")"}], "^", "2"}]}], "/", 
         RowBox[{"K", "^", "2"}]}], "]"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"K", "^", "2"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"Pi", "/", "Lb"}]}], ")"}], "^", "2"}]}], "]"}], "^", 
       "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"dfilt", " ", "=", " ", 
    RowBox[{"D", "[", 
     RowBox[{"filt", ",", "Lf"}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.847699379357565*^9, 3.847699429306306*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c9fb8195-d165-42d5-a569-fa60cfb46e35"],

Cell[BoxData[
 FractionBox[
  RowBox[{"16", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["K", "2"], " ", 
        SuperscriptBox["Lb", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], 
      RowBox[{
       SuperscriptBox["K", "2"], " ", 
       SuperscriptBox["Lf", "2"]}]]}]], " ", 
   SuperscriptBox["\[Pi]", "2"]}], 
  RowBox[{
   SuperscriptBox["K", "2"], " ", 
   SuperscriptBox["Lf", "3"]}]]], "Output",
 CellChangeTimes->{3.847700804911509*^9, 3.84770728784726*^9, 
  3.8489021932815447`*^9, 3.848907312746521*^9, 3.849512648346204*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"2b97856b-ae67-4929-9663-102a84dba05d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{"Layer", " ", "thickness", " ", "factor"}], "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Lz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ltf", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Pi", "*", 
         RowBox[{"Lz", "^", "2"}]}], ")"}], "/", "4"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"kz", "*", "Lz"}], ")"}], "^", "2"}]}], "/", "8"}], 
       "]"}]}]}], " ", ";"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[24]:=",ExpressionUUID->"dc69612d-9654-47be-9904-4ac30255171c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Integrate", ",", 
      RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"Lz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"kz", " ", "=", " ", "."}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"w", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"z", "^", "2"}]}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Lz", "/", "2"}], ")"}], "^", "2"}]}], "]"}]}], " ", ";"}], 
   "\n", 
   RowBox[{"Print", "[", 
    RowBox[{"InputForm", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "Pi"}], ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"w", "*", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "z", "*", "kz"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "*", "Pi"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], "^",
         "2"}]}], "]"}], "]"}], "]"}]}]}]], "Input",ExpressionUUID->"4da6ba0d-\
ffcd-498d-915e-eda4ebf62668"],

Cell["(Lz^2*Pi)/(4*E^((kz^2*Lz^2)/8))", "Print",ExpressionUUID->"57e4724a-5094-410b-af92-e121c29f2147"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"iaxxfastlb", " ", "=", " ", 
     RowBox[{"FFastLB", "*", "afxx"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ibxxfastlb", " ", "=", " ", 
     RowBox[{"FFastLB", "*", "bfxx"}]}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"iaxxfasthb", "=", " ", 
     RowBox[{"FFastHB", "*", "afxx"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ibxxfasthb", "=", " ", 
     RowBox[{"FFastHB", "*", "bfxx"}]}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"iaxxslow", " ", "=", " ", 
     RowBox[{"FAlfSlow", "*", "afxx"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ibxxslow", " ", "=", " ", 
     RowBox[{"FAlfSlow", "*", "bfxx"}]}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"iaxxalf", " ", "=", " ", 
     RowBox[{"FAlfSlow", "*", 
      RowBox[{"(", 
       RowBox[{"aexx", "-", " ", "afxx"}], ")"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"ibxxalf", " ", "=", " ", 
     RowBox[{"FAlfSlow", "*", 
      RowBox[{"(", 
       RowBox[{"bexx", " ", "-", " ", "bfxx"}], ")"}]}]}], " ", ";"}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{"int", " ", "=", " ", 
     RowBox[{"Function", "[", 
      RowBox[{"f", ",", 
       RowBox[{"4.0", "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"F", "*", "f", "*", "ltf", "*", "filt", "*", "K"}], ",", 
          RowBox[{"{", 
           RowBox[{"phi", ",", "0", ",", "Pi"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kz", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "6"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"dint", " ", "=", " ", 
     RowBox[{"Function", "[", 
      RowBox[{"f", ",", 
       RowBox[{"4.0", "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"F", "*", "f", "*", "ltf", "*", "dfilt", "*", "K"}], ",", 
          RowBox[{"{", 
           RowBox[{"phi", ",", "0", ",", "Pi"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kz", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "6"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", "\n", 
    RowBox[{
     RowBox[{"int", " ", "=", " ", 
      RowBox[{"Function", "[", 
       RowBox[{"f", ",", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"F", "*", "f", "*", "ltf", "*", "filt", "*", "K"}], ",", 
          RowBox[{"{", 
           RowBox[{"phi", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kz", ",", 
            RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"K", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "3"}]}], "]"}]}], "]"}]}], 
     ";"}], "\n", "*)"}], "\n", 
   RowBox[{
    RowBox[{"rxxfastlb", ":=", " ", 
     RowBox[{
      RowBox[{"int", "[", "iaxxfastlb", "]"}], "/", 
      RowBox[{"int", "[", "ibxxfastlb", "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"rxxfasthb", ":=", " ", 
     RowBox[{
      RowBox[{"int", "[", "iaxxfasthb", "]"}], "/", 
      RowBox[{"int", "[", "ibxxfasthb", "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"rxxslow", " ", ":=", " ", 
     RowBox[{
      RowBox[{"int", "[", "iaxxslow", "]"}], "/", 
      RowBox[{"int", "[", "ibxxslow", "]"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"rxxalf", " ", ":=", " ", 
     RowBox[{
      RowBox[{"int", "[", "iaxxalf", "]"}], "/", 
      RowBox[{"int", "[", "ibxxalf", "]"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axxfastlb", " ", ":=", " ", 
     RowBox[{"int", "[", "iaxxfastlb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"daxxfastlb", " ", ":=", " ", 
     RowBox[{"dint", "[", "iaxxfastlb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bxxfastlb", " ", ":=", " ", 
     RowBox[{"int", "[", "ibxxfastlb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dbxxfastlb", " ", ":=", " ", 
     RowBox[{"dint", "[", "ibxxfastlb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axxfasthb", " ", ":=", " ", 
     RowBox[{"int", "[", "iaxxfasthb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"daxxfasthb", " ", ":=", " ", 
     RowBox[{"dint", "[", "iaxxfasthb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bxxfasthb", " ", ":=", " ", 
     RowBox[{"int", "[", "ibxxfasthb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dbxxfasthb", " ", ":=", " ", 
     RowBox[{"dint", "[", "ibxxfasthb", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axxslow", " ", ":=", " ", 
     RowBox[{"int", "[", "iaxxslow", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"daxxslow", " ", ":=", " ", 
     RowBox[{"dint", "[", "iaxxslow", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bxxslow", " ", ":=", " ", 
     RowBox[{"int", "[", "ibxxslow", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dbxxslow", " ", ":=", " ", 
     RowBox[{"dint", "[", "ibxxslow", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"axxalf", " ", ":=", " ", 
     RowBox[{"int", "[", "iaxxalf", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"daxxalf", " ", ":=", " ", 
     RowBox[{"dint", "[", "iaxxalf", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bxxalf", " ", ":=", " ", 
     RowBox[{"int", "[", "ibxxalf", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dbxxalf", " ", ":=", " ", 
     RowBox[{"dint", "[", "ibxxalf", "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.847699479706624*^9, 3.847699488346562*^9}, 
   3.847699520218019*^9, 3.847699574906968*^9, {3.847699775239584*^9, 
   3.847700026533162*^9}, {3.8477000611116333`*^9, 3.847700320516425*^9}, {
   3.8495125890764227`*^9, 3.849512595075039*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"86cdf3b4-1f4e-47e9-849f-133dc8eadd69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lz", "  ", "=", " ", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"thl", " ", "=", " ", 
     RowBox[{
      RowBox[{"70", "/", "180"}], "*", "Pi"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Ma", " ", "=", " ", "0.25"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lb", " ", "=", " ", "0.2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lf", " ", "=", " ", "2"}], ";"}], "\n", 
   RowBox[{"N", "[", "daxxalf", "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.84770082727792*^9, 3.847700834973551*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"e67de32c-d228-4959-b445-af03dc7dbada"],

Cell[BoxData["0.0022332893944584007`"], "Output",
 CellChangeTimes->{3.847700844454727*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"7fdff1ce-c41a-4b9f-b03c-16ce189f2b51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lz", "  ", "=", " ", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"thl", " ", "=", " ", 
     RowBox[{
      RowBox[{"70", "/", "180"}], "*", "Pi"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Ma", " ", "=", " ", "0.25"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lb", " ", "=", " ", "0.2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lf", " ", "=", " ", "2"}], ";"}], "\n", 
   RowBox[{"N", "[", "dbxxalf", "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.847700942396591*^9, 3.847700951900606*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"662bc792-da00-40ba-8101-0b0fdca63b1d"],

Cell[BoxData["0.005100976842615698`"], "Output",
 CellChangeTimes->{3.8477009660029783`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"bc8dac17-9dee-416a-8718-a9dc30836c65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"NF", "=", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", ",", "b", ",", "e"}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"e", "\[NotEqual]", "\"\<\>\""}], ",", 
         RowBox[{"m", "<>", "\"\<E\>\"", "<>", "e"}], ",", "m"}], "]"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SF", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"x", ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"N", "[", "x", "]"}], ",", 
         RowBox[{"NumberFormat", "\[Rule]", "NF"}]}], "]"}]}], "]"}]}], ";"}],
    "\n", "\n", 
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Lz", "  ", "=", " ", "1"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"lLz0", " ", "=", " ", 
     RowBox[{"-", "1"}]}], "  ", ";", " ", 
    RowBox[{"lLz1", "=", " ", "2"}], " ", ";", " ", 
    RowBox[{"nlLz", " ", "=", " ", "4"}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"thl0", " ", "=", " ", "20"}], " ", ";", " ", 
    RowBox[{"thl1", " ", "=", " ", "80"}], " ", ";", " ", 
    RowBox[{"nthl", " ", "=", "  ", "5"}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"lLf0", " ", "=", " ", 
     RowBox[{"-", "2"}]}], "  ", ";", " ", 
    RowBox[{"lLf1", "=", " ", "2"}], " ", ";", " ", 
    RowBox[{"nlLf", " ", "=", " ", "5"}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dlLz", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"lLz1", "-", "lLz0"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"nlLz", "-", "1"}], ")"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"dthl", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"thl1", "-", "thl0"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"nthl", "-", "1"}], ")"}]}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"dlLf", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"lLf1", "-", "lLf0"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"nlLf", "-", "1"}], ")"}]}]}], " ", ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"i", " ", "=", " ", "0"}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ilLz", "=", "0"}], ",", 
      RowBox[{"ilLz", "<", "nlLz"}], ",", 
      RowBox[{"ilLz", "++"}], ",", "\n", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"ithl", "=", "0"}], ",", 
         RowBox[{"ithl", "<", "nthl"}], ",", 
         RowBox[{"ithl", "++"}], ",", "\n", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"ilLf", "=", "0"}], ",", 
            RowBox[{"ilLf", "<", "nlLf"}], ",", 
            RowBox[{"ilLf", "++"}], ",", "\n", 
            RowBox[{
             RowBox[{"i", "++"}], " ", ";", "\n", 
             RowBox[{"Lz", " ", "=", " ", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ilLz", "*", "dlLz"}], "+", "lLz0"}], " ", ")"}]}]}],
              ";", "\n", 
             RowBox[{"thld", "=", 
              RowBox[{
               RowBox[{"ithl", "*", "dthl"}], "+", "thl0"}]}], ";", "\n", 
             RowBox[{"thl", "=", 
              RowBox[{
               RowBox[{"thld", "/", "180"}], "*", "Pi"}]}], ";", "\n", 
             RowBox[{"Lb", " ", "=", " ", 
              RowBox[{"0.1", "*", 
               RowBox[{"2", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ilLf", "*", "dlLf"}], "+", "lLf0"}], " ", 
                 ")"}]}]}]}], " ", ";", "\n", 
             RowBox[{"Lf", " ", "=", " ", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ilLf", "*", "dlLf"}], "+", "lLf0"}], " ", ")"}]}]}],
              " ", ";", "\n", 
             RowBox[{"axx", " ", "=", " ", 
              RowBox[{"N", "[", "axxfastlb", "]"}]}], " ", ";", "\n", 
             RowBox[{"daxx", " ", "=", " ", 
              RowBox[{"N", "[", "daxxfastlb", "]"}]}], " ", ";", "\n", 
             RowBox[{"bxx", " ", "=", " ", 
              RowBox[{"N", "[", "bxxfastlb", "]"}]}], " ", ";", "\n", 
             RowBox[{"dbxx", " ", "=", " ", 
              RowBox[{"N", "[", "dbxxfastlb", "]"}]}], " ", ";", 
             "\[IndentingNewLine]", 
             RowBox[{"rxx", "=", 
              RowBox[{"axx", "/", "bxx"}]}], " ", ";", "\[IndentingNewLine]", 
             RowBox[{"drxx", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"daxx", "*", "bxx"}], "-", 
                 RowBox[{"axx", "*", "dbxx"}]}], ")"}], "/", 
               RowBox[{"bxx", "^", "2"}]}]}], "  ", ";", "\n", 
             RowBox[{"Print", "[", 
              RowBox[{"i", ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "Lz", "]"}], ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "thld", "]"}], ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "Lf", "]"}], ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "rxx", "]"}], ",", "\"\<\\t\>\"", ",", 
               RowBox[{"SF", "[", "drxx", "]"}]}], "]"}], " ", ";"}]}], "\n", 
           "]"}], ";"}]}], "\n", "]"}], ";"}]}], "\n", "]"}], ";"}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{
  3.847701087982811*^9, {3.847703978901619*^9, 3.847704354992474*^9}, {
   3.847706748939657*^9, 3.847706778378821*^9}, {3.847706920586307*^9, 
   3.847706946489513*^9}, {3.847707038040358*^9, 3.84770714303195*^9}, {
   3.847707240406753*^9, 3.847707248054304*^9}, {3.8489021280468473`*^9, 
   3.848902177306281*^9}, {3.848907143639667*^9, 3.848907284003065*^9}, {
   3.849512621830431*^9, 3.849512627715742*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"3d69afdd-d451-4eb0-9186-b95ebdd3a227"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.5855\"\>",
     -0.585500291680909,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.373517\"\>",
     0.3735169004348365,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[1, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.585500291680909, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.3735169004348365, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495126941972923`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"633ac01a-1f99-413e-b44b-ccb3cb3fe754"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.488218\"\>",
     -0.48821772280224807`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.293648\"\>",
     0.29364762658061166`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[2, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.48821772280224807`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.29364762658061166`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512706856221*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"1a8da5a6-d125-44b3-8580-c22f1db73045"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.371714\"\>",
     -0.37171437083112546`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.12579\"\>",
     0.12578974333639317`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[3, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.37171437083112546`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.12578974333639317`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512721793044*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"226b1bfb-7526-47e5-bac6-fe489ab41be1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.278655\"\>",
     -0.27865453766836634`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0362636\"\>",
     0.03626360272806838,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[4, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.27865453766836634`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.03626360272806838, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512743178053*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"06c0993e-4a43-458a-a28a-b5fcfdbc61e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.216663\"\>",
     -0.21666341277186602`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0041177\"\>",
     0.004117701008901723,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[5, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.21666341277186602`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.004117701008901723, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512766419754*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"8cbe9af5-954e-4ae5-9a49-caa1f29f3de4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.597558\"\>",
     -0.5975580590834693,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.139582\"\>",
     0.13958220951361278`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[6, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5975580590834693, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.13958220951361278`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512776409443*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"79386f83-a560-4d08-bc92-f23553cb1b91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.55693\"\>",
     -0.5569301642541026,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.136985\"\>",
     0.13698469867379442`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[7, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5569301642541026, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.13698469867379442`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512788779807*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"4f23dd70-1754-4469-b4ac-5736405de9ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"8", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.494364\"\>",
     -0.4943638467835934,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0759876\"\>",
     0.07598759607598102,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[8, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4943638467835934, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.07598759607598102, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512808516119*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"86405e05-2f2f-43f4-b1c5-d8c63fb82667"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.43627\"\>",
     -0.4362699873297972,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0180574\"\>",
     0.01805736817495607,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[9, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4362699873297972, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.01805736817495607, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512832577327*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b799fcf3-28c2-4d4c-90ba-bf0300c59e45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"10", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.412149\"\>",
     -0.41214910800086674`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00567249\"\>",
     -0.005672491066218495,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[10, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.41214910800086674`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.005672491066218495, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495128572431297`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"255f1805-90e0-4c6e-8e76-84d8e2325246"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"11", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.551081\"\>",
     -0.5510808473314326,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0691022\"\>",
     0.06910221449195474,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[11, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5510808473314326, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.06910221449195474, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495128678158216`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"63cf84d7-8faa-415c-86bd-5a6d59894c11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"12", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.530734\"\>",
     -0.5307343644909152,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0674557\"\>",
     0.06745573128492532,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[12, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5307343644909152, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.06745573128492532, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.84951288377948*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"528ba79b-f630-40eb-9d8b-e66beb50ca4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"13", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.50381\"\>",
     -0.5038097357695502,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0221058\"\>",
     0.022105817938764094`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[13, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5038097357695502, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.022105817938764094`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512906555976*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ee92af72-cda4-414d-a1b2-ec9d514d9dd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"14", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.497043\"\>",
     -0.49704298207983916`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0100268\"\>",
     -0.010026841589603564`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[14, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.49704298207983916`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.010026841589603564`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512929324745*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e3add14e-5219-4baa-a758-29b3faf37e0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"15", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.526171\"\>",
     -0.5261705737159013,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0113479\"\>",
     -0.011347894229606572`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[15, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5261705737159013, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.011347894229606572`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495129530364447`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"5d535950-b044-4d88-aee3-70de7776a242"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"16", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.452107\"\>",
     -0.4521065097857197,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.031692\"\>",
     0.03169204579270314,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[16, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4521065097857197, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.03169204579270314, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512967823667*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"dcad258c-6f8a-4c8d-be6e-32ce6cc863f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"17", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.447543\"\>",
     -0.4475431378729937,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00625052\"\>",
     -0.0062505178075219665`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[17, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4475431378729937, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0062505178075219665`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849512989185769*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"78f7a0b3-c80e-42e3-bac5-e101cd2c033a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"18", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.463301\"\>",
     -0.46330104535732547`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0420382\"\>",
     -0.04203819517421943,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[18, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.46330104535732547`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.04203819517421943, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495130115651083`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"10900719-22f4-4ae1-a34b-f990a4a6bb81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"19", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.510296\"\>",
     -0.5102958849708297,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0314735\"\>",
     -0.031473506673237374`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[19, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5102958849708297, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.031473506673237374`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513033834311*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f45d8787-2656-4c0d-915b-b3f94e883999"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"20", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.581726\"\>",
     -0.5817258644204493,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0134038\"\>",
     -0.013403771789283732`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[20, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5817258644204493, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.013403771789283732`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513053592496*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"d1e9569d-178e-47be-bf5f-b1ee3172aac0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"21", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.267866\"\>",
     -0.26786616210007463`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.129218\"\>",
     -0.1292177020828415,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[21, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.26786616210007463`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.1292177020828415, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513073837838*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"d50b8f6f-5d58-4cf9-963e-1b3eb67cf436"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"22", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.314598\"\>",
     -0.31459813418496463`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.179811\"\>",
     -0.1798111018276848,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[22, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.31459813418496463`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.1798111018276848, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495130935016327`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"1df886ae-434f-418d-918f-df7536216f8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"23", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.401767\"\>",
     -0.4017665976070149,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.112771\"\>",
     -0.11277102289504608`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[23, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4017665976070149, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.11277102289504608`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513113931786*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b6a263f2-8a8a-4dbe-a0cf-22e4818a17c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"24", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.50201\"\>",
     -0.5020095012845687,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0450269\"\>",
     -0.0450268652041859,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[24, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5020095012845687, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0450268652041859, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495131309943743`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f04a049a-c896-4996-b7e8-6e9ea212bfa5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"25", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.603951\"\>",
     -0.6039513242516712,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0140847\"\>",
     -0.014084652747902864`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[25, "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6039513242516712, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.014084652747902864`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513147016485*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"50d9f853-a986-46c8-a04b-4016d83d2a1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"26", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.632633\"\>",
     -0.632633046635428,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.132376\"\>",
     0.1323757541471525,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[26, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.632633046635428, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.1323757541471525, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495131550080967`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"c9d495bf-d89e-4621-ae8f-3099274e16cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"27", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.589097\"\>",
     -0.5890973349376128,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.166514\"\>",
     0.16651365660023337`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[27, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5890973349376128, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.16651365660023337`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513164289316*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"4274ee79-667d-44f2-b810-09ef1eacc35d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"28", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.505398\"\>",
     -0.5053981384351206,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.116477\"\>",
     0.11647691597027042`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[28, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5053981384351206, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.11647691597027042`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513173664309*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"27c97bd0-8847-4cf4-89f8-97f34dd530cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"29", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.409608\"\>",
     -0.40960839865855214`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.044499\"\>",
     0.04449896767948798,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[29, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.40960839865855214`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.04449896767948798, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513187011928*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"61702a38-33d1-419c-b2f0-02c150f5fb07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"30", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.325508\"\>",
     -0.3255079951745538,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.011162\"\>",
     0.011161969944268936`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[30, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.3255079951745538, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.011161969944268936`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495132105270967`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"88626da2-7ed3-486f-8f82-289afb0e658d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.614316\"\>",
     -0.6143163829970941,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0447819\"\>",
     0.04478191928117223,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[31, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6143163829970941, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.04478191928117223, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513220689022*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"c8957af6-cba6-4027-a231-845a81d9b38b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"32", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.598897\"\>",
     -0.5988970612849185,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.061744\"\>",
     0.061743966497941095`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[32, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5988970612849185, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.061743966497941095`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513229871447*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b1204aca-ecab-49e5-ae21-3fe678a1dbad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"33", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.564786\"\>",
     -0.564786214431808,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0521455\"\>",
     0.0521455018679494,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[33, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.564786214431808, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0521455018679494, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513239470827*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"4ad8fd1f-acaa-452d-a521-6784043e2966"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"34", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.516918\"\>",
     -0.5169178393510337,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0241242\"\>",
     0.02412417757876911,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[34, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5169178393510337, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.02412417757876911, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495132552955217`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6d35da3c-954b-4896-bee8-cdc4d8608dab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"35", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.469532\"\>",
     -0.46953205900798917`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00457065\"\>",
     0.004570647721567973,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[35, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.46953205900798917`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.004570647721567973, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513282885171*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e409e770-24c4-4991-9792-a1fa5d91f2d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"36", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.559277\"\>",
     -0.5592771828459381,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0216249\"\>",
     0.021624868183575268`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[36, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5592771828459381, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.021624868183575268`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513290070293*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"4b70b9fc-b7e2-451d-8334-796cde161b33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"37", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.551743\"\>",
     -0.5517433809250762,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0305072\"\>",
     0.030507159896013162`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[37, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5517433809250762, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.030507159896013162`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513298563468*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"c4da3ae0-bc26-4172-9fde-6936cc2c4d2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"38", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.534731\"\>",
     -0.534730740183323,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0255275\"\>",
     0.02552751829725639,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[38, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.534730740183323, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.02552751829725639, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513310516212*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"a3262a81-b5b2-4a78-a61d-d6b2e866732e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"39", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.51377\"\>",
     -0.5137701075644869,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0071843\"\>",
     0.007184304179365671,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[39, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5137701075644869, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.007184304179365671, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495133288365593`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"0f55a514-639d-48be-a7c8-a693a9461a34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"40", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.50348\"\>",
     -0.5034796343095925,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00220964\"\>",
     -0.002209635168962384,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[40, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5034796343095925, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.002209635168962384, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495133498844423`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"8805fd00-72aa-48a3-8b53-c220f9ae1927"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"41", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.456334\"\>",
     -0.45633377682414883`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0117153\"\>",
     0.011715310993386026`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[41, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.45633377682414883`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.011715310993386026`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495133580470047`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ecc9f71a-240b-4cc0-8bad-2de3a16322aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"42", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.452427\"\>",
     -0.4524266424272368,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0142284\"\>",
     0.014228407291021719`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[42, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4524266424272368, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.014228407291021719`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513370287634*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"dca4c3df-2418-4598-86a8-025911c4253a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"43", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.447929\"\>",
     -0.4479288234924878,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00084077\"\>",
     -0.0008407700004421935,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[43, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4479288234924878, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0008407700004421935, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513387132078*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2f687056-843b-46ce-8ea7-e6deb09ff2f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"44", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.45639\"\>",
     -0.4563899706552101,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0113947\"\>",
     -0.011394725898878825`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[44, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4563899706552101, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.011394725898878825`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513410142159*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"1055282d-8906-4182-a21e-c5c2955c3b21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"45", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.484513\"\>",
     -0.4845131232970095,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00734378\"\>",
     -0.007343778900291477,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[45, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4845131232970095, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.007343778900291477, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513428851919*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"405c463a-5728-4755-a0ff-2034bee14c1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"46", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.257703\"\>",
     -0.25770312701047615`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00915285\"\>",
     -0.009152845960311462,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[46, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.25770312701047615`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.009152845960311462, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513444537299*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"8cda8219-9cdf-4891-b9f0-defbffc4b32f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"47", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.266694\"\>",
     -0.266694122960654,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.055426\"\>",
     -0.05542597513949241,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[47, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.266694122960654, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.05542597513949241, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513467295959*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"00a9f653-10d1-45a8-8906-6c76f98a925b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"48", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.304453\"\>",
     -0.3044534917566285,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0665402\"\>",
     -0.06654015412457082,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[48, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.3044534917566285, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.06654015412457082, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495134868010674`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"591f6e63-73ff-4786-ae14-1a153c59d4d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"49", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.368392\"\>",
     -0.3683922033357775,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0341965\"\>",
     -0.03419647577719278,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[49, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.3683922033357775, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.03419647577719278, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513504770813*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"cf8777d2-2abc-45b1-9da0-536412da8dbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"50", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.444859\"\>",
     -0.4448585881635445,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0112132\"\>",
     -0.011213188098976203`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[50, "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4448585881635445, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.011213188098976203`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495135200057783`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2ce45402-7335-415d-9254-3174c92bb125"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"51", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.647415\"\>",
     -0.6474148045713656,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.036775\"\>",
     0.03677496247147855,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[51, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6474148045713656, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.03677496247147855, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.84951352555767*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"21bdd898-6704-4784-9759-9466d760b937"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"52", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.634012\"\>",
     -0.6340121178649841,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0568917\"\>",
     0.056891682787192574`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[52, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6340121178649841, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.056891682787192574`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513531746147*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"32274b15-276d-4ce2-b744-df03f6c592c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"53", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.600309\"\>",
     -0.6003085739442501,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0550914\"\>",
     0.05509139127847083,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[53, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6003085739442501, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.05509139127847083, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513538410935*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"a67a7b10-baf9-4ff6-959c-458e53bb97ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"54", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.549326\"\>",
     -0.5493262923768734,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0262716\"\>",
     0.026271590385647612`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[54, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5493262923768734, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.026271590385647612`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513545330139*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6cfe354c-e56f-4ee5-b777-a8baae0edca0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"55", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.495389\"\>",
     -0.4953891658552953,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00707691\"\>",
     0.007076910257194509,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[55, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4953891658552953, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.007076910257194509, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513557454274*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"4bb55bde-c387-4534-b858-8d406a488bac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"56", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.619242\"\>",
     -0.6192419785741942,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0120703\"\>",
     0.012070283766328216`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[56, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6192419785741942, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.012070283766328216`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513563635812*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"128ef0cf-0544-42f7-ae9e-5d475d8041b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"57", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.614782\"\>",
     -0.6147822558475838,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0191916\"\>",
     0.019191556570930093`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[57, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6147822558475838, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.019191556570930093`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513569796225*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"010abf14-a534-4f49-9647-9a294c347f33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"58", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.603005\"\>",
     -0.6030045831254685,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0199429\"\>",
     0.01994294911813745,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[58, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6030045831254685, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.01994294911813745, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513575809719*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"a214853a-19b3-40b7-b442-541f3939f680"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"59", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.58349\"\>",
     -0.5834902443131662,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0106288\"\>",
     0.010628809097170651`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[59, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5834902443131662, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.010628809097170651`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513582479999*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"35be068b-58e4-4609-a9b6-91d0937d74f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"60", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.560346\"\>",
     -0.5603463011252552,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00315599\"\>",
     0.0031559856839830087`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[60, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5603463011252552, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0031559856839830087`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513592628965*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"038beaea-ef05-4b0e-859d-79b116da9902"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"61", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.561647\"\>",
     -0.5616468933942382,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00578524\"\>",
     0.0057852377554550045`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[61, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5616468933942382, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0057852377554550045`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513598124086*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"46720e88-4515-47a1-a147-5212a282cf73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"62", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.559502\"\>",
     -0.5595020793733123,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00926118\"\>",
     0.009261182069926547,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[62, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5595020793733123, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.009261182069926547, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513604542287*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"078d5679-48e2-443d-aa21-56766f7fccfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"63", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.553767\"\>",
     -0.5537674405643491,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00979453\"\>",
     0.009794531418997264,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[63, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5537674405643491, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.009794531418997264, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513611141842*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"b03df339-5132-42f3-8ffe-c0d870bab1dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"64", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.544114\"\>",
     -0.5441136301891276,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00519907\"\>",
     0.005199070960776212,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[64, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5441136301891276, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.005199070960776212, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513619304847*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"68cbf692-534c-4c8e-8a03-764a40af7303"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"65", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.533044\"\>",
     -0.5330437278706075,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00126016\"\>",
     0.0012601613727779713`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[65, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5330437278706075, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0012601613727779713`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513631734137*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f59e0a53-92e7-49f0-89cc-96647f971e7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"66", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.457617\"\>",
     -0.4576171671198068,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00312948\"\>",
     0.003129481063447136,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[66, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4576171671198068, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.003129481063447136, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513638246608*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"55e7903e-f883-47f1-bec9-f1ceac1c9d8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"67", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.456456\"\>",
     -0.4564556543665233,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00501771\"\>",
     0.00501770759525775,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[67, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4564556543665233, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.00501770759525775, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513646288604*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"208f0074-4ee4-4908-9e34-94c42ab118d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"68", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.453429\"\>",
     -0.4534293916222314,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00481483\"\>",
     0.004814831117330588,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[68, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4534293916222314, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.004814831117330588, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495136554542933`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6bff46d4-2e83-4ac3-84aa-bb53e7716f6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"69", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.449707\"\>",
     -0.4497074839052307,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000938951\"\>",
     0.0009389514056077487,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[69, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4497074839052307, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0009389514056077487, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513667723336*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"3e38ef82-9afa-42aa-bc4a-6a6c4675932e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"70", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.448566\"\>",
     -0.4485663086542373,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00056833\"\>",
     -0.0005683303776112219,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[70, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4485663086542373, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0005683303776112219, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513682576227*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"0d57bc43-e856-40b0-a86b-f29893e7ae0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"71", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.257578\"\>",
     -0.2575779744266478,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00124749\"\>",
     0.0012474872394673468`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[71, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.2575779744266478, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0012474872394673468`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513692093247*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"cb517820-5344-4815-a851-0fd9a197d14a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"72", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.257622\"\>",
     -0.257621867635269,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00330587\"\>",
     -0.0033058686883695935`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[72, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.257621867635269, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0033058686883695935`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495137051791553`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2b5ce543-177a-4a1c-a0a2-235c9380d785"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"73", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.263363\"\>",
     -0.2633625858901821,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0157807\"\>",
     -0.01578071308318602,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[73, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.2633625858901821, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.01578071308318602, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513722445806*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"269b8c77-d1f0-42b5-84a9-90ec6b1333b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"74", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.281848\"\>",
     -0.2818475928988155,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.0123006\"\>",
     -0.012300649854498937`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[74, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.2818475928988155, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.012300649854498937`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495137418690243`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"7b135dcd-d0d6-4644-aca6-0e677881e091"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"75", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.308889\"\>",
     -0.30888946611603135`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00409499\"\>",
     -0.004094986842087932,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[75, "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.30888946611603135`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.004094986842087932, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.84951376091812*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"0772488b-0cd1-49ae-b43b-ba3c159c66b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"76", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.651361\"\>",
     -0.6513605530261628,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00943639\"\>",
     0.009436391800544015,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[76, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6513605530261628, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.009436391800544015, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513765281583*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"c5ac6a99-7790-450a-91a2-71cfa073b082"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"77", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.647807\"\>",
     -0.6478071546868255,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0155867\"\>",
     0.015586685754160052`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[77, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6478071546868255, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.015586685754160052`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495137704324703`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2bf0e3b1-0276-465a-9445-a5917488d109"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"78", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.637988\"\>",
     -0.6379879943406311,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0169941\"\>",
     0.016994126290611294`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[78, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6379879943406311, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.016994126290611294`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513775453167*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"812b2977-076e-49e4-8f70-6220618406f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"79", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.621506\"\>",
     -0.6215058980322871,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0086818\"\>",
     0.00868179680704825,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[79, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6215058980322871, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.00868179680704825, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513780398156*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"23e56da2-5d76-4496-9bca-cf75566f2b48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"80", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"20.\"\>",
     20.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.602995\"\>",
     -0.6029945522785659,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00219645\"\>",
     0.002196454618857532,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[80, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   20., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6029945522785659, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.002196454618857532, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513785564102*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ba182325-68e3-41e6-9a43-e07aac6d1a0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"81", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.620533\"\>",
     -0.6205326928547399,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00307857\"\>",
     0.003078569579468848,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[81, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6205326928547399, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.003078569579468848, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513789778014*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"7ee351ab-f9e9-461a-a926-b45947b4fb95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"82", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.619371\"\>",
     -0.6193707034913418,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00511187\"\>",
     0.005111866388382771,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[82, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6193707034913418, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.005111866388382771, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513794548723*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"32655b53-d445-47a7-aa26-ca295e40d79d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"83", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.616118\"\>",
     -0.6161179907478779,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00568611\"\>",
     0.0056861067354178505`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[83, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6161179907478779, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0056861067354178505`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.84951379943723*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"de460ba2-6686-4064-a902-a4b7e35f5056"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"84", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.610509\"\>",
     -0.6105085012323517,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00300543\"\>",
     0.003005426128237025,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[84, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6105085012323517, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.003005426128237025, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495138039760723`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"edd4993a-4e4a-4549-bfec-c12a5596be75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"85", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"35.\"\>",
     35.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.603974\"\>",
     -0.6039741424263201,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000790562\"\>",
     0.0007905619829899729,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[85, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   35., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.6039741424263201, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0007905619829899729, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495138085755177`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e7ab38b1-e5f3-4cc1-b453-815c0095bc63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"86", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.562265\"\>",
     -0.5622649271248155,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00147338\"\>",
     0.0014733834305126596`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[86, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5622649271248155, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0014733834305126596`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513813603738*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"db6e4f5b-f002-499f-bf4b-9b40fe4a2e3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"87", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.561709\"\>",
     -0.561708581178725,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00244961\"\>",
     0.0024496068630672687`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[87, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.561708581178725, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0024496068630672687`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.84951382088479*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ce7009ef-14d4-4058-a076-f943c0b58ac8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"88", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.560146\"\>",
     -0.560146028087774,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00273836\"\>",
     0.0027383608560110186`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[88, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.560146028087774, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0027383608560110186`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513827662681*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e36d8e5f-709a-4522-837f-352d4d15b73e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"89", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.557433\"\>",
     -0.5574329951368358,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.0014598\"\>",
     0.001459802890056986,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[89, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5574329951368358, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.001459802890056986, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.84951383252654*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"48dc182e-92dc-42f7-853e-a8e7bad2fad4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"90", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"50.\"\>",
     50.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.554244\"\>",
     -0.5542442073962598,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000387057\"\>",
     0.00038705732382539684`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[90, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   50., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.5542442073962598, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.00038705732382539684`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513838122617*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"0f3691d6-03f0-49ad-b4df-5247e6bc28cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"91", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.457951\"\>",
     -0.4579513915837854,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000796153\"\>",
     0.0007961529757377383,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[91, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4579513915837854, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0007961529757377383, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495138446185904`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"aebcc6e7-96df-4667-a4dd-2592a4c8afac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"92", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.457651\"\>",
     -0.4576505476758094,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00132504\"\>",
     0.0013250371334865999`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[92, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4576505476758094, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0013250371334865999`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495138509159718`*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"415dea38-a40d-4910-9eb4-55f5d3080ba2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"93", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.456805\"\>",
     -0.4568045767477732,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.00148352\"\>",
     0.0014835184957305901`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[93, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.4568045767477732, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0014835184957305901`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.84951385624439*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"1e6ebedf-ac19-4a1a-9317-385ba5c62b0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"94", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.45534\"\>",
     -0.45533970969575344`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000777201\"\>",
     0.0007772010832286006,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[94, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.45533970969575344`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0007772010832286006, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513862054729*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"8cc108f2-917b-49ca-a7b5-b8539bde25d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"95", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"65.\"\>",
     65.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.453665\"\>",
     -0.45366473502208227`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000188388\"\>",
     0.0001883880844081762,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[95, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   65., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.45366473502208227`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0001883880844081762, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513868767603*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"39c6ba4b-90f7-4f0f-8512-276554e186bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"96", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.25\"\>",
     0.25,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.257723\"\>",
     -0.25772274373097037`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000353632\"\>",
     0.00035363163280107193`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[96, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.25, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.25772274373097037`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.00035363163280107193`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513876589772*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"bb7cd4a4-da6a-46a8-aa57-ff64a11995e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"97", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.5\"\>",
     0.5,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.257592\"\>",
     -0.25759154021352854`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"0.000543675\"\>",
     0.0005436745954681072,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[97, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.5, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.25759154021352854`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   0.0005436745954681072, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513884574933*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e6bc0d2d-ca8d-4d41-8ab4-26fe6d7a344d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"98", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"1.\"\>",
     1.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.257471\"\>",
     -0.257470957604107,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00042679\"\>",
     -0.0004267900386381754,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[98, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   1., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.257470957604107, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0004267900386381754, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513894989094*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"2333d2bb-42ec-4297-a92b-c163abac0bf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"99", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"2.\"\>",
     2.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.258758\"\>",
     -0.25875782958811266`,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.00138937\"\>",
     -0.001389369749829533,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[99, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   2., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.25875782958811266`, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.001389369749829533, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.8495139078206*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ccfd3043-0d06-493b-82e3-9feca5a1d21f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"100", "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"80.\"\>",
     80.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"4.\"\>",
     4.,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.261868\"\>",
     -0.2618678253459761,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]& ],
    "\[InvisibleSpace]", "\<\"\\t\"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox["\<\"-0.000597706\"\>",
     -0.0005977064934252013,
     Editable->False],
    NumberForm[#, NumberFormat -> 
     Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
       If[$CellContext`e != "", 
        StringJoin[$CellContext`m, 
         "E", $CellContext`e], $CellContext`m]]]& ]}],
  SequenceForm[100, "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   80., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[
   4., NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.2618678253459761, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]], 
   "\t", 
   NumberForm[-0.0005977064934252013, NumberFormat -> 
    Function[{$CellContext`m, $CellContext`b, $CellContext`e}, 
      If[$CellContext`e != "", 
       StringJoin[$CellContext`m, "E", $CellContext`e], $CellContext`m]]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.847707315609584*^9, 3.848902225270484*^9, 
  3.848907352785692*^9, 3.849513922004529*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"357a5704-935b-4662-96c9-94030ca80680"]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1082, 697},
WindowMargins->{{Automatic, 93}, {4, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5861, 181, 676, "Input",ExpressionUUID->"953ad06e-ea81-4a5d-ad13-d9ebd1510458"],
Cell[6422, 203, 793, 22, 255, "Input",ExpressionUUID->"bb5620f0-6e9a-48d0-8520-ab02de213978",
 InitializationCell->True],
Cell[7218, 227, 2117, 60, 255, "Input",ExpressionUUID->"a27b2d18-5d97-4801-8ce1-73e4b5bdefbc",
 InitializationCell->True],
Cell[9338, 289, 4244, 117, 255, "Input",ExpressionUUID->"78f05d5d-c291-458c-afcc-453e5bd314d5",
 InitializationCell->True],
Cell[13585, 408, 844, 26, 140, "Input",ExpressionUUID->"b53de686-1f5d-41fe-a97e-a8c67ef8fd3b",
 InitializationCell->True],
Cell[14432, 436, 1042, 32, 163, "Input",ExpressionUUID->"c1803151-0d63-4d80-abe3-a92e3c5fe53f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[15499, 472, 1183, 35, 163, "Input",ExpressionUUID->"c9fb8195-d165-42d5-a569-fa60cfb46e35",
 InitializationCell->True],
Cell[16685, 509, 829, 24, 75, "Output",ExpressionUUID->"2b97856b-ae67-4929-9663-102a84dba05d"]
}, Open  ]],
Cell[17529, 536, 791, 24, 163, "Input",ExpressionUUID->"dc69612d-9654-47be-9904-4ac30255171c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[18345, 564, 1385, 43, 147, "Input",ExpressionUUID->"4da6ba0d-ffcd-498d-915e-eda4ebf62668"],
Cell[19733, 609, 103, 0, 25, "Print",ExpressionUUID->"57e4724a-5094-410b-af92-e121c29f2147"]
}, Open  ]],
Cell[19851, 612, 6741, 175, 1152, "Input",ExpressionUUID->"86cdf3b4-1f4e-47e9-849f-133dc8eadd69",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[26617, 791, 692, 19, 216, "Input",ExpressionUUID->"e67de32c-d228-4959-b445-af03dc7dbada"],
Cell[27312, 812, 170, 2, 35, "Output",ExpressionUUID->"7fdff1ce-c41a-4b9f-b03c-16ce189f2b51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27519, 819, 693, 19, 216, "Input",ExpressionUUID->"662bc792-da00-40ba-8101-0b0fdca63b1d"],
Cell[28215, 840, 171, 2, 35, "Output",ExpressionUUID->"bc8dac17-9dee-416a-8718-a9dc30836c65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28423, 847, 5802, 143, 837, "Input",ExpressionUUID->"3d69afdd-d451-4eb0-9186-b95ebdd3a227"],
Cell[CellGroupData[{
Cell[34250, 994, 3272, 82, 25, "Print",ExpressionUUID->"633ac01a-1f99-413e-b44b-ccb3cb3fe754"],
Cell[37525, 1078, 3279, 82, 25, "Print",ExpressionUUID->"1a8da5a6-d125-44b3-8580-c22f1db73045"],
Cell[40807, 1162, 3275, 82, 25, "Print",ExpressionUUID->"226b1bfb-7526-47e5-bac6-fe489ab41be1"],
Cell[44085, 1246, 3275, 82, 25, "Print",ExpressionUUID->"06c0993e-4a43-458a-a28a-b5fcfdbc61e6"],
Cell[47363, 1330, 3277, 82, 25, "Print",ExpressionUUID->"8cbe9af5-954e-4ae5-9a49-caa1f29f3de4"],
Cell[50643, 1414, 3278, 82, 25, "Print",ExpressionUUID->"79386f83-a560-4d08-bc92-f23553cb1b91"],
Cell[53924, 1498, 3274, 82, 25, "Print",ExpressionUUID->"4f23dd70-1754-4469-b4ac-5736405de9ab"],
Cell[57201, 1582, 3271, 82, 25, "Print",ExpressionUUID->"86405e05-2f2f-43f4-b1c5-d8c63fb82667"],
Cell[60475, 1666, 3270, 82, 25, "Print",ExpressionUUID->"b799fcf3-28c2-4d4c-90ba-bf0300c59e45"],
Cell[63748, 1750, 3281, 81, 25, "Print",ExpressionUUID->"255f1805-90e0-4c6e-8e76-84d8e2325246"],
Cell[67032, 1833, 3281, 82, 25, "Print",ExpressionUUID->"63cf84d7-8faa-415c-86bd-5a6d59894c11"],
Cell[70316, 1917, 3275, 82, 25, "Print",ExpressionUUID->"528ba79b-f630-40eb-9d8b-e66beb50ca4f"],
Cell[73594, 2001, 3276, 82, 25, "Print",ExpressionUUID->"ee92af72-cda4-414d-a1b2-ec9d514d9dd2"],
Cell[76873, 2085, 3280, 81, 25, "Print",ExpressionUUID->"e3add14e-5219-4baa-a758-29b3faf37e0c"],
Cell[80156, 2168, 3278, 81, 25, "Print",ExpressionUUID->"5d535950-b044-4d88-aee3-70de7776a242"],
Cell[83437, 2251, 3278, 82, 25, "Print",ExpressionUUID->"dcad258c-6f8a-4c8d-be6e-32ce6cc863f6"],
Cell[86718, 2335, 3282, 81, 25, "Print",ExpressionUUID->"78f7a0b3-c80e-42e3-bac5-e101cd2c033a"],
Cell[90003, 2418, 3278, 81, 25, "Print",ExpressionUUID->"10900719-22f4-4ae1-a34b-f990a4a6bb81"],
Cell[93284, 2501, 3276, 81, 25, "Print",ExpressionUUID->"f45d8787-2656-4c0d-915b-b3f94e883999"],
Cell[96563, 2584, 3276, 81, 25, "Print",ExpressionUUID->"d1e9569d-178e-47be-bf5f-b1ee3172aac0"],
Cell[99842, 2667, 3279, 81, 25, "Print",ExpressionUUID->"d50b8f6f-5d58-4cf9-963e-1b3eb67cf436"],
Cell[103124, 2750, 3278, 81, 25, "Print",ExpressionUUID->"1df886ae-434f-418d-918f-df7536216f8a"],
Cell[106405, 2833, 3273, 81, 25, "Print",ExpressionUUID->"b6a263f2-8a8a-4dbe-a0cf-22e4818a17c2"],
Cell[109681, 2916, 3271, 81, 25, "Print",ExpressionUUID->"f04a049a-c896-4996-b7e8-6e9ea212bfa5"],
Cell[112955, 2999, 3276, 81, 25, "Print",ExpressionUUID->"50d9f853-a986-46c8-a04b-4016d83d2a1a"],
Cell[116234, 3082, 3273, 82, 25, "Print",ExpressionUUID->"c9d495bf-d89e-4621-ae8f-3099274e16cb"],
Cell[119510, 3166, 3274, 82, 25, "Print",ExpressionUUID->"4274ee79-667d-44f2-b810-09ef1eacc35d"],
Cell[122787, 3250, 3271, 82, 25, "Print",ExpressionUUID->"27c97bd0-8847-4cf4-89f8-97f34dd530cb"],
Cell[126061, 3334, 3273, 82, 25, "Print",ExpressionUUID->"61702a38-33d1-419c-b2f0-02c150f5fb07"],
Cell[129337, 3418, 3275, 82, 25, "Print",ExpressionUUID->"88626da2-7ed3-486f-8f82-289afb0e658d"],
Cell[132615, 3502, 3276, 82, 25, "Print",ExpressionUUID->"c8957af6-cba6-4027-a231-845a81d9b38b"],
Cell[135894, 3586, 3276, 82, 25, "Print",ExpressionUUID->"b1204aca-ecab-49e5-ae21-3fe678a1dbad"],
Cell[139173, 3670, 3266, 82, 25, "Print",ExpressionUUID->"4ad8fd1f-acaa-452d-a521-6784043e2966"],
Cell[142442, 3754, 3272, 82, 25, "Print",ExpressionUUID->"6d35da3c-954b-4896-bee8-cdc4d8608dab"],
Cell[145717, 3838, 3277, 82, 25, "Print",ExpressionUUID->"e409e770-24c4-4991-9792-a1fa5d91f2d6"],
Cell[148997, 3922, 3280, 82, 25, "Print",ExpressionUUID->"4b70b9fc-b7e2-451d-8334-796cde161b33"],
Cell[152280, 4006, 3277, 82, 25, "Print",ExpressionUUID->"c4da3ae0-bc26-4172-9fde-6936cc2c4d2b"],
Cell[155560, 4090, 3268, 82, 25, "Print",ExpressionUUID->"a3262a81-b5b2-4a78-a61d-d6b2e866732e"],
Cell[158831, 4174, 3273, 82, 25, "Print",ExpressionUUID->"0f55a514-639d-48be-a7c8-a693a9461a34"],
Cell[162107, 4258, 3273, 81, 25, "Print",ExpressionUUID->"8805fd00-72aa-48a3-8b53-c220f9ae1927"],
Cell[165383, 4341, 3286, 82, 25, "Print",ExpressionUUID->"ecc9f71a-240b-4cc0-8bad-2de3a16322aa"],
Cell[168672, 4425, 3277, 82, 25, "Print",ExpressionUUID->"dca4c3df-2418-4598-86a8-025911c4253a"],
Cell[171952, 4509, 3274, 81, 25, "Print",ExpressionUUID->"2f687056-843b-46ce-8ea7-e6deb09ff2f9"],
Cell[175229, 4592, 3272, 81, 25, "Print",ExpressionUUID->"1055282d-8906-4182-a21e-c5c2955c3b21"],
Cell[178504, 4675, 3272, 81, 25, "Print",ExpressionUUID->"405c463a-5728-4755-a0ff-2034bee14c1e"],
Cell[181779, 4758, 3282, 81, 25, "Print",ExpressionUUID->"8cda8219-9cdf-4891-b9f0-defbffc4b32f"],
Cell[185064, 4841, 3269, 81, 25, "Print",ExpressionUUID->"00a9f653-10d1-45a8-8906-6c76f98a925b"],
Cell[188336, 4924, 3271, 81, 25, "Print",ExpressionUUID->"591f6e63-73ff-4786-ae14-1a153c59d4d3"],
Cell[191610, 5007, 3269, 81, 25, "Print",ExpressionUUID->"cf8777d2-2abc-45b1-9da0-536412da8dbc"],
Cell[194882, 5090, 3275, 81, 25, "Print",ExpressionUUID->"2ce45402-7335-415d-9254-3174c92bb125"],
Cell[198160, 5173, 3274, 82, 25, "Print",ExpressionUUID->"21bdd898-6704-4784-9759-9466d760b937"],
Cell[201437, 5257, 3277, 82, 25, "Print",ExpressionUUID->"32274b15-276d-4ce2-b744-df03f6c592c7"],
Cell[204717, 5341, 3270, 82, 25, "Print",ExpressionUUID->"a67a7b10-baf9-4ff6-959c-458e53bb97ec"],
Cell[207990, 5425, 3274, 82, 25, "Print",ExpressionUUID->"6cfe354c-e56f-4ee5-b777-a8baae0edca0"],
Cell[211267, 5509, 3273, 82, 25, "Print",ExpressionUUID->"4bb55bde-c387-4534-b858-8d406a488bac"],
Cell[214543, 5593, 3280, 82, 25, "Print",ExpressionUUID->"128ef0cf-0544-42f7-ae9e-5d475d8041b6"],
Cell[217826, 5677, 3277, 82, 25, "Print",ExpressionUUID->"010abf14-a534-4f49-9647-9a294c347f33"],
Cell[221106, 5761, 3270, 82, 25, "Print",ExpressionUUID->"a214853a-19b3-40b7-b442-541f3939f680"],
Cell[224379, 5845, 3273, 82, 25, "Print",ExpressionUUID->"35be068b-58e4-4609-a9b6-91d0937d74f9"],
Cell[227655, 5929, 3277, 82, 25, "Print",ExpressionUUID->"038beaea-ef05-4b0e-859d-79b116da9902"],
Cell[230935, 6013, 3283, 82, 25, "Print",ExpressionUUID->"46720e88-4515-47a1-a147-5212a282cf73"],
Cell[234221, 6097, 3276, 82, 25, "Print",ExpressionUUID->"078d5679-48e2-443d-aa21-56766f7fccfe"],
Cell[237500, 6181, 3273, 82, 25, "Print",ExpressionUUID->"b03df339-5132-42f3-8ffe-c0d870bab1dd"],
Cell[240776, 6265, 3273, 82, 25, "Print",ExpressionUUID->"68cbf692-534c-4c8e-8a03-764a40af7303"],
Cell[244052, 6349, 3277, 82, 25, "Print",ExpressionUUID->"f59e0a53-92e7-49f0-89cc-96647f971e7e"],
Cell[247332, 6433, 3279, 82, 25, "Print",ExpressionUUID->"55e7903e-f883-47f1-bec9-f1ceac1c9d8e"],
Cell[250614, 6517, 3274, 82, 25, "Print",ExpressionUUID->"208f0074-4ee4-4908-9e34-94c42ab118d3"],
Cell[253891, 6601, 3275, 82, 25, "Print",ExpressionUUID->"6bff46d4-2e83-4ac3-84aa-bb53e7716f6a"],
Cell[257169, 6685, 3276, 82, 25, "Print",ExpressionUUID->"3e38ef82-9afa-42aa-bc4a-6a6c4675932e"],
Cell[260448, 6769, 3274, 81, 25, "Print",ExpressionUUID->"0d57bc43-e856-40b0-a86b-f29893e7ae0f"],
Cell[263725, 6852, 3283, 82, 25, "Print",ExpressionUUID->"cb517820-5344-4815-a851-0fd9a197d14a"],
Cell[267011, 6936, 3279, 81, 25, "Print",ExpressionUUID->"2b5ce543-177a-4a1c-a0a2-235c9380d785"],
Cell[270293, 7019, 3269, 81, 25, "Print",ExpressionUUID->"269b8c77-d1f0-42b5-84a9-90ec6b1333b6"],
Cell[273565, 7102, 3275, 81, 25, "Print",ExpressionUUID->"7b135dcd-d0d6-4644-aca6-0e677881e091"],
Cell[276843, 7185, 3275, 81, 25, "Print",ExpressionUUID->"0772488b-0cd1-49ae-b43b-ba3c159c66b6"],
Cell[280121, 7268, 3279, 82, 25, "Print",ExpressionUUID->"c5ac6a99-7790-450a-91a2-71cfa073b082"],
Cell[283403, 7352, 3279, 82, 25, "Print",ExpressionUUID->"2bf0e3b1-0276-465a-9445-a5917488d109"],
Cell[286685, 7436, 3274, 82, 25, "Print",ExpressionUUID->"812b2977-076e-49e4-8f70-6220618406f9"],
Cell[289962, 7520, 3270, 82, 25, "Print",ExpressionUUID->"23e56da2-5d76-4496-9bca-cf75566f2b48"],
Cell[293235, 7604, 3273, 82, 25, "Print",ExpressionUUID->"ba182325-68e3-41e6-9a43-e07aac6d1a0a"],
Cell[296511, 7688, 3279, 82, 25, "Print",ExpressionUUID->"7ee351ab-f9e9-461a-a926-b45947b4fb95"],
Cell[299793, 7772, 3276, 82, 25, "Print",ExpressionUUID->"32655b53-d445-47a7-aa26-ca295e40d79d"],
Cell[303072, 7856, 3276, 82, 25, "Print",ExpressionUUID->"de460ba2-6686-4064-a902-a4b7e35f5056"],
Cell[306351, 7940, 3275, 82, 25, "Print",ExpressionUUID->"edd4993a-4e4a-4549-bfec-c12a5596be75"],
Cell[309629, 8024, 3278, 82, 25, "Print",ExpressionUUID->"e7ab38b1-e5f3-4cc1-b453-815c0095bc63"],
Cell[312910, 8108, 3283, 82, 25, "Print",ExpressionUUID->"db6e4f5b-f002-499f-bf4b-9b40fe4a2e3d"],
Cell[316196, 8192, 3277, 82, 25, "Print",ExpressionUUID->"ce7009ef-14d4-4058-a076-f943c0b58ac8"],
Cell[319476, 8276, 3275, 82, 25, "Print",ExpressionUUID->"e36d8e5f-709a-4522-837f-352d4d15b73e"],
Cell[322754, 8360, 3271, 82, 25, "Print",ExpressionUUID->"48dc182e-92dc-42f7-853e-a8e7bad2fad4"],
Cell[326028, 8444, 3280, 82, 25, "Print",ExpressionUUID->"0f3691d6-03f0-49ad-b4df-5247e6bc28cd"],
Cell[329311, 8528, 3284, 82, 25, "Print",ExpressionUUID->"aebcc6e7-96df-4667-a4dd-2592a4c8afac"],
Cell[332598, 8612, 3282, 82, 25, "Print",ExpressionUUID->"415dea38-a40d-4910-9eb4-55f5d3080ba2"],
Cell[335883, 8696, 3276, 82, 25, "Print",ExpressionUUID->"1e6ebedf-ac19-4a1a-9317-385ba5c62b0c"],
Cell[339162, 8780, 3279, 82, 25, "Print",ExpressionUUID->"8cc108f2-917b-49ca-a7b5-b8539bde25d2"],
Cell[342444, 8864, 3280, 82, 25, "Print",ExpressionUUID->"39c6ba4b-90f7-4f0f-8512-276554e186bb"],
Cell[345727, 8948, 3290, 82, 25, "Print",ExpressionUUID->"bb7cd4a4-da6a-46a8-aa57-ff64a11995e7"],
Cell[349020, 9032, 3283, 82, 25, "Print",ExpressionUUID->"e6bc0d2d-ca8d-4d41-8ab4-26fe6d7a344d"],
Cell[352306, 9116, 3272, 81, 25, "Print",ExpressionUUID->"2333d2bb-42ec-4297-a92b-c163abac0bf7"],
Cell[355581, 9199, 3274, 81, 25, "Print",ExpressionUUID->"ccfd3043-0d06-493b-82e3-9feca5a1d21f"],
Cell[358858, 9282, 3277, 81, 25, "Print",ExpressionUUID->"357a5704-935b-4662-96c9-94030ca80680"]
}, Open  ]]
}, Open  ]]
}
]
*)


